Higher Schwarzians

The classical Schwarzian can be computed directly from the coefficients of a second-order linear equation. We extend this coefficient viewpoint to monic operators of arbitrary order over unital associative differential algebras over the rationals. The normalized coefficients freely generate the universal gauge covariants under covariant differentiation. Projective normalization in the scalar case, followed by symmetrization, gives higher Schwarzians with compatible finite laws under changes of frame and parameter. On a complex curve, these invariants, together with the coefficient connection and quadratic datum, reconstruct the operator. On a compact curve of genus $g\ge2$, canonical Szeg\H{o} kernels turn the construction into a tool for recovering bundle geometry. A bracket of the cubic invariant recovers marked extensions of acyclic line bundles with distinct cubics. Higher invariants through degree $4g-1$ separate acyclic line bundles and detect their self-extensions. For acyclic bundles of arbitrary rank, the full invariant jets at a point generate the associative span of the canonical monodromy. The same universal coefficient calculus gives automorphic tensors on Siegel modular varieties. For genus-two filtered symplectic connections with invertible Kodaira--Spencer map, matrix Schwarzian invariants determine where scalar equations selected by the Hodge filtration acquire apparent singularities. Exact Picard--Fuchs calculations exhibit these divisors and express their equations in Siegel modular forms. The exact calculations are supplied in a reproducible ancillary package.

==> anc/README.md <==
# Higher Schwarzians — combined computational supplement

Amir Jafari

The article is a single self-contained file, `Higher_Schwarzians.tex`,
with three parts, one introduction, an inline bibliography, and appendices.
No external TeX inputs, bibliography database, figures, or custom style files
are needed.

Compile the article from the directory containing the TeX file:

```sh
pdflatex -interaction=nonstopmode -halt-on-error Higher_Schwarzians.tex
pdflatex -interaction=nonstopmode -halt-on-error Higher_Schwarzians.tex
pdflatex -interaction=nonstopmode -halt-on-error Higher_Schwarzians.tex
```

A standard TeX Live installation supplies all packages. The supplement is
independent of compilation. For arXiv, the source package places the TeX file
at its root and this material in `anc/`, following the
[arXiv ancillary-file convention](https://info.arxiv.org/help/ancillary_files.html).
The generated matrix-formula listing is a text file; there are no additional
TeX files in the ancillary directory.

## Article and calculation map

| Article location | Subject | Files |
| --- | --- | --- |
| Part I, Sections 2–8; Appendix A | Universal normalization, gauge and parameter covariance, primary fields, formulas through weight six | The proofs and formula tables are contained in the article. No separate Part I calculation programs were supplied. |
| Part II, Sections 9–11 | Curve conventions, modular reconstruction, ordered Rankin–Cohen brackets | `curves/verify_curve_formalism.py`, `curves/verify_modular_brackets.py` |
| Part II, Section 12 | Canonical kernel, cubic, and general hyperelliptic formula | `curves/verify_kernel_cubic.py`, `curves/verify_hyperelliptic_kernel.py` |
| Part II, Sections 13–14 | Extension recovery, hierarchy, finite degree bounds | `curves/verify_extension_recovery.py`, `curves/verify_hierarchy_recovery.py` |
| Part II, Section 15 | Rational certificate and X_0(23) | `curves/verify_rational_certificate.py`, `curves/x023_calculations/` |
| Part III, Sections 16–19 | Tensor calculus, geodesics, and scalarizations | `siegel/projected_calculus_checks.py`, `siegel/tensor_scalarization_checks.py`, `siegel/geodesic_checks.py` |
| Part III, Sections 20–23 | Gauss–Manin systems, scalar equations, rank-one pencils, Igusa equations | `siegel/applications/` |
| Part III, Section 21 | Three identities in the primitive-operator proof | `siegel/verify_primitive_identities.py` |
| Part III, Sections 17 and 20–23 | Additional independent derivations | `siegel/independent/` |
| Parts II–III, small worked examples | Matrix self-brackets, a genus-two kernel, and the two local scalarizations | `exposition_checks.py` (20 exact checks) |

## Run the complete calculation suite

Python 3 and SymPy are required. From the directory containing the article:

```sh
python -m pip install -r anc/requirements.txt
python anc/run_all.py
```

The runner can be called by an absolute path from any working directory.
It runs 25 entry points in dependency order. One entry point runs twelve
application suites, so the complete run covers 36 calculation suites.
Every entry point must exit successfully; a printed `False` comparison
also counts as a failure. Logs and a machine-readable run summary are written
to `results/`.

Optional subsets are:

```sh
python anc/run_all.py --scope curves
python anc/run_all.py --scope siegel
python anc/run_all.py --scope independent
python anc/run_all.py --scope exposition
```

The enclosed complete run passed using Python 3.12 and SymPy 1.14.0.
The exact Python patch version and per-script timings are in
`results/verification_all.json`.

The X_0(23) programs that read Fourier data follow
`verify_x023_series.py`. The application runner similarly creates
`explicit_formulas.json` and `scalar_formulas.json` before their consumers.
Its JSON and text outputs record full rational matrices and scalar operators.

## Conventions and scope

All Ore operators have coefficients on the left. Intrinsic derivatives on
curves are ordinary derivatives; modular derivatives use
D = (2 pi i)^(-1) d/dtau. The X_0(23) Fourier normalization and extension
markings are those of Section 15.

For the Siegel examples, code variable J is the binary joint invariant written
in fraktur type in the article. JSON keys J2, J4, J6, and J10 denote the sextic
invariants. All fixtures use the article's residue polarization.

The programs verify finite identities and explicit calculations. The general
geometric and algebraic theorems are proved in the article. The proposed
comparison with André in Section 22.4 retains the qualification stated there.


## Notation in the programs

The established program names and variables are retained. In the curve programs,
A denotes the kernel connection matrix written in sans serif in the article;
a cubic difference named delta is now d_LM. In the period programs, K is the
pairing matrix, and W denotes the appropriate cyclic determinant. The projected
scalar connection theta is written as capital Theta in the article. These are
notation changes only.


==> anc/checksums.json <==
{
  "Higher_Schwarzians.tex": "a587647183bc6e0c89f8d8c37ad68e729a0480567f699b704a6251617c516ff8",
  "anc/README.md": "6a701389cf58d04f2a9b98aafc494728d03961a58369b398eda8ae5139ffef68",
  "anc/curves/verify_curve_formalism.py": "fc706941534d9a5492b4219fe7a97cc0758c266fb94563e597ccaee30b45ef1f",
  "anc/curves/verify_extension_recovery.py": "30efe4f13526d1bac262158c2a7a84399f83de9b04f7dd75284e59f32ac8c3c2",
  "anc/curves/verify_hierarchy_recovery.py": "09164909541890ba4194e1d696d39fd24ac0f828ad3778a2f95405369adf16f0",
  "anc/curves/verify_hyperelliptic_kernel.py": "ded8caf8e8e90b59b9c960d8b1286a8c99714ae360e47de3d725b86277980e9a",
  "anc/curves/verify_kernel_cubic.py": "821c2f114b4eb88458679bde64990fd6815e67e6eb6beeb367c5a97b0cd27d87",
  "anc/curves/verify_modular_brackets.py": "1888005f5db77beb3140b52c8737231176eeedf3ba6275644c51eb83f8437474",
  "anc/curves/verify_rational_certificate.py": "e54b02be37eaa5da8b5798bbf6c52390d42e64bd6dcd8bf5a7d522ce70e6f669",
  "anc/curves/x023_calculations/verify_extension_matrix_normalization.py": "0d45fed897e0fed09aa6aeb663e214c86b38b63b52f89b404d89ec4b3636ee75",
  "anc/curves/x023_calculations/verify_x023_cubic.py": "2bd8a2528d501ebbde314ff08566e7329d934e1e00819e57955f78698b949e3c",
  "anc/curves/x023_calculations/verify_x023_extension.py": "d87f755735824f2d7628a2266041c044a4c2e4c101869ef72b66d8da6a70b7f4",
  "anc/curves/x023_calculations/verify_x023_extension_q.py": "988cb0d15f915abce40a31436124304765da0edae8a1a7eec0f8ec074e6fd297",
  "anc/curves/x023_calculations/verify_x023_series.py": "36ed1a970bfa8e029e1eecf0ffc06796c531cc2be13a8cd131cdee2be4cc2dd3",
  "anc/curves/x023_calculations/x023_cubic_checks.json": "d724c91463aa1a5c97c1389457054a41b15e6a2d3d5e0addaf5dc284e8e3334b",
  "anc/curves/x023_calculations/x023_extension_checks.json": "7db5ded89c3a461b7256a4144ef0305a4210b2f2bc53d5d5ddc100c2148d2614",
  "anc/curves/x023_calculations/x023_extension_q_checks.json": "b50a7d5070b0230a192600b84f29839b7dde14097710afd4591668966638895d",
  "anc/curves/x023_calculations/x023_series_checks.json": "70187f1240ed599c9a13e9f927aee0a057d7c8052b8639940687e233fc39b1b9",
  "anc/exposition_checks.json": "b58d2719ca44906c0b9d5b3ef39a0d51441ec992b6c30b8a0cd3c68bb27ffd00",
  "anc/exposition_checks.py": "420e89e0a66766dd72f04e59366752e33fe5cd4041928f07e620726e4dc31469",
  "anc/requirements.txt": "fe459e55afabdc4730d09318f2777b8e70e755292f42c221c2d602f809f70185",
  "anc/results/curves__verify_curve_formalism.log": "41456518e0002c33dd95a61e7c682561ae94360c7bc7d8a18dfb24fb6b331bb9",
  "anc/results/curves__verify_extension_recovery.log": "7ad7337de1c2f12c67e97ffc7c1e260b2099c7ba57c2e30f806c733178b31836",
  "anc/results/curves__verify_hierarchy_recovery.log": "e920cf3b4693757f1142e5339ceb2eef878a25877e63c5293947e8d389d4e703",
  "anc/results/curves__verify_hyperelliptic_kernel.log": "cd3dd2b3afc5b25d1632e9395e61c3e958d9d50a0ed2950eabe8fb03cd7f1066",
  "anc/results/curves__verify_kernel_cubic.log": "41ab8dee744f53e1ebc484ad306088e3c419138bf2079a8a1cec7c8350b373e7",
  "anc/results/curves__verify_modular_brackets.log": "3f65ab2cdc1f12fde3b82f11ffa429bdd35c197f724ea96397dc416853bfacbc",
  "anc/results/curves__verify_rational_certificate.log": "b6cdfc4bf57925ff79872227d5b1a78bec76b6f72aece5885ec1f3553da84f89",
  "anc/results/curves__x023_calculations__verify_extension_matrix_normalization.log": "ed47a18db1c1e43dd2cc567f8850ae09c6a4bc26e96231e0f9da2193522bf094",
  "anc/results/curves__x023_calculations__verify_x023_cubic.log": "d724c91463aa1a5c97c1389457054a41b15e6a2d3d5e0addaf5dc284e8e3334b",
  "anc/results/curves__x023_calculations__verify_x023_extension.log": "a04ca8f288bfb7d8d8b0c0671d65ad6d56749e8dcf2443de29d45141d305ac8c",
  "anc/results/curves__x023_calculations__verify_x023_extension_q.log": "b50a7d5070b0230a192600b84f29839b7dde14097710afd4591668966638895d",
  "anc/results/curves__x023_calculations__verify_x023_series.log": "70187f1240ed599c9a13e9f927aee0a057d7c8052b8639940687e233fc39b1b9",
  "anc/results/exposition_checks.log": "9e86f1141938e4df051d432339498de700da4d4ba279435880da01f72df56dca",
  "anc/results/siegel__applications__run_applications.log": "215ed966204051f614019e65e306eabd2fca8409b4a7595e6eb316441342511d",
  "anc/results/siegel__geodesic_checks.log": "a9f52a2aa695a74ea3e9121034978816c09bf1ae1c3b4cb21273175f8b406faf",
  "anc/results/siegel__independent__v1.log": "dde24d0958c202c2219f044f8c206fbf5d44ac20ca801aa2ed662268f0770a7d",
  "anc/results/siegel__independent__v2.log": "67b93becd29f20ae22f97033d871a62300d4f1ef8a46f1c1808d96eec647a1d5",
  "anc/results/siegel__independent__v3.log": "404a78827dd9689bf3db12547afceb9081fa01b5e9ae6b9ed62e9374df41c978",
  "anc/results/siegel__independent__v4.log": "b53e455b9d17a1f5af7b99a95d5ef84db6db26b28ffec4c4c61ad9b8dc00da49",
  "anc/results/siegel__independent__v5.log": "91d00edf4b53056fae2792e4ab3c49f73e334389582664e76bdc07341766273b",
  "anc/results/siegel__independent__v6.log": "f19cce62620ad364816506db0b83a21eb1bd952b443660e3fd291efd1b48f5ac",
  "anc/results/siegel__independent__v7.log": "7c65d17949eebd71932347f723bf49db6b85d7d2420ea8330ccbdc7859291338",
  "anc/results/siegel__projected_calculus_checks.log": "c7a5545dade94048e29deee3e5ca54f1c62f93825f7c65ccfc706459445051e7",
  "anc/results/siegel__tensor_scalarization_checks.log": "7a76bc823e87a095928a80cebeedeb774b0a3e16cb280201cf5948d865fce858",
  "anc/results/siegel__verify_primitive_identities.log": "a26e046cbe13d7a168d6f4ab406d81798b528af0b987bc09237c9ea85fd40695",
  "anc/results/verification_all.json": "da5abff4f27ae96c270eabb6150bff9a3ac5b035ae7cedf0c8f09d42be845245",
  "anc/run_all.py": "3eeda8d9811a3bbe87cbb3ea43c693baa18583ab7a08e34b37c7d7c68d100bad",
  "anc/siegel/applications/application_refinements.json": "6b44788e84490c9144c2a3c0ecd186f5cae5684edcc3f063f929d4cc445376bd",
  "anc/siegel/applications/application_refinements.log": "5b7524c2081db2e301a57bb1d18ac8a99cb93a32d49928c30ccb01eaa7b7fc9a",
  "anc/siegel/applications/application_refinements.py": "1ad3ca05b88a9006455a5a4ff119f898c5b604abbe572bf01a05a0bcafc86905",
  "anc/siegel/applications/application_verification_results.json": "ed1d08cc847eeeee05e2e30f6156ab93a7805aa414285db6c3069c8aaf485a78",
  "anc/siegel/applications/explicit_compute.log": "93288772005fb8a97082b523b4e0b9b403bdc758001aa28a12c0f9ab2d143872",
  "anc/siegel/applications/explicit_compute.py": "c2f757442d6058b3c119d662b5c3b41ac9fd53107ed467128384ee3aeee7204d",
  "anc/siegel/applications/explicit_formulas.json": "5441180a330e8cfd95e1fcea5f88b92561c3c3bf0b9a976f9cea91e31dfaa3da",
  "anc/siegel/applications/explicit_formulas.txt": "1d8b35bed9c7005e3303bc58092efe6963d265bb1a49120d5799b1336da09b75",
  "anc/siegel/applications/explicit_transversality.log": "35bee9bba0dfe5ba31eaefd9a7ce3a61414551ab97c834af11173572f6fc7a67",
  "anc/siegel/applications/explicit_transversality.py": "687e1f7d05deca5874cee77fb52ab95ad814bdcdf4629a55318f209f0c135be0",
  "anc/siegel/applications/explicit_transversality_general.txt": "e25263663ba63ed9a26b41d8a9dc511e9e2fa2250aca1b28c43c89ba9f4061c1",
  "anc/siegel/applications/igusa_compute.log": "27b94bf5df707f9adb7e2075f4bcb9da4b5a6fc9558f3d28cda9d382d4a28b61",
  "anc/siegel/applications/igusa_compute.py": "eac0790cdaecf6dcf89c44a4ca7cc4ec3c16e0066cf71fcb1c085f8a9d0d14a3",
  "anc/siegel/applications/igusa_primary_values.json": "17d51d69053f614f1136c2e76252a8400b55567c67312cbe70150630a20e6aa5",
  "anc/siegel/applications/igusa_rank_one_values.json": "81df05da029fe94e765d646d19599e28ded3dc2c7917f263ececf52a78a8ded3",
  "anc/siegel/applications/modular_apparent_check.log": "143f6c285e13421a810f8b3809afeb17571b3488e5b6bb563611a4cb3ccb9861",
  "anc/siegel/applications/modular_apparent_check.py": "3657c4952421ebf22a3a8a9f409e357a1fcdc5a605b659d0d65c288b78d2c45c",
  "anc/siegel/applications/null_operator.json": "fd308461072d749ffb123314fb111fab703f586ce57fd5c845ba7c8205dd7807",
  "anc/siegel/applications/null_operator.log": "712ac1b5dbb3b69cf1b37e7facc0fd8eae6f32debce7b0975b4dd83c17b1e9ec",
  "anc/siegel/applications/null_operator.py": "99194b582cc8606468d38f7a81fa60b3c26678e781f42a494a5f184958eff98a",
  "anc/siegel/applications/null_refinement.json": "7f1f8404ef6839c5bb897507da9a0aae4ab67a22f100c19f811c16107bb8b3ac",
  "anc/siegel/applications/null_refinement.py": "685e7ba734390613ca5e34a0ebba9c2b5ccea12733167a4548e1af9fb05bdaa6",
  "anc/siegel/applications/primitive_trace_operator.json": "fb175f8bdc112a3b567ae3747ee7feb8ae57afb2535431bc351674dd0e06a70f",
  "anc/siegel/applications/primitive_trace_operator.log": "cde0cda76875e1b75cd4b107bfbd57453d84d53d8fb0ad9e459f246a43f5bc15",
  "anc/siegel/applications/primitive_trace_operator.py": "0d44f269c050eb928da75d0e074721e0ed8b7a800b7294f47136c0236370466f",
  "anc/siegel/applications/rank_one_results.json": "05d2c4a57c4f502667842f694205a2e45c297b1644968f314050d768b89a07ae",
  "anc/siegel/applications/rank_one_verified.log": "05d2c4a57c4f502667842f694205a2e45c297b1644968f314050d768b89a07ae",
  "anc/siegel/applications/rank_one_verified.py": "0e41be841d119621a432d5a1a28d691d888f67ba1b2fc2aa0ebf2f1063072a6d",
  "anc/siegel/applications/run_applications.py": "4e8333e4c77353ef49c4714df4c196139940b611ce68d5cc3b5708fbab19f6f2",
  "anc/siegel/applications/scalar_compute.log": "fb71d9f7bd9f59a6ca0fd9cccbcf747c0c73193920e325d32da786a0c3b33d76",
  "anc/siegel/applications/scalar_compute.py": "29c8d825b8177b64dd7ee744a854b93879af8b5d17cf18cd1962904fd8560b41",
  "anc/siegel/applications/scalar_exterior_at1.json": "7f131f44f09f1def0f5f33d83cc95424190a3103ab8d1701a9ac8596c56e89e3",
  "anc/siegel/applications/scalar_exterior_point.log": "7f131f44f09f1def0f5f33d83cc95424190a3103ab8d1701a9ac8596c56e89e3",
  "anc/siegel/applications/scalar_exterior_point.py": "77a5698ef5c012a0cb9f658aa3d1517fa721c0eb1e13c2623c6ed8a09624273a",
  "anc/siegel/applications/scalar_formulas.json": "55074f0965df64ad80e8a5c3ef3e77d8801a6ce3ebebfc9a77d8c58142c0b7dd",
  "anc/siegel/applications/scalar_null_cover.json": "eb1a3923bdc2f7b5b07be53bc6cac41cdeb8146bf2b95ee26460dac0172224a4",
  "anc/siegel/applications/scalar_null_cover.log": "78bc64ad3134bf9a2f0e7829dc4fc6da60f94a07e01d613d5587a21981d32d03",
  "anc/siegel/applications/scalar_null_cover.py": "9f17aa14a3a0aa174e8220e73b6f34d7c51257b319f74e8c70ec19925cbe19c5",
  "anc/siegel/applications/scalar_primitive_bridge.json": "3bcddbf2dcdec4b1575fa59747c2d2c5f3770b65f29cd7fac3bd93c7416f8e8f",
  "anc/siegel/applications/scalar_primitive_bridge.log": "96043644eb9383d3ce640af832237cf7364de44644d57c1cf3ee90c02a12318e",
  "anc/siegel/applications/scalar_primitive_bridge.py": "f656215a464b2039a7096be729ca2fe4ad24c8b6b136eef67448c14d80c8e248",
  "anc/siegel/geodesic_checks.py": "c74da020c656fe4a4a8cd38849943fc73c9d534eb46304e335488ce7f2bee5df",
  "anc/siegel/geodesic_results.json": "a9f52a2aa695a74ea3e9121034978816c09bf1ae1c3b4cb21273175f8b406faf",
  "anc/siegel/independent/README.md": "fe40d6fd27b7a5995435a3d39a99305f78ff10daf8ee6c92d194cdb3a1cdf1a7",
  "anc/siegel/independent/gm.py": "2a3c99108ad9626abb3876163535db90017a9a2870b4e4716323e4e43a109339",
  "anc/siegel/independent/v1.py": "5cdd8f04e67cab989ec862d8652e5ff772b34abfe9a13bf4834049dc8b78c254",
  "anc/siegel/independent/v2.py": "78c8b11ba7f2197b92f1c1319062ff2c4603eefb44735943eee3da91c13b33ba",
  "anc/siegel/independent/v3.py": "7d9f2003728467c80775130d3b7b5bf5b5ff5f561e0fe8e19ac4f441d60f57d7",
  "anc/siegel/independent/v4.py": "923dddbacdc1d25539e3e2e47dc30562b744575d31ab6d6fe7b679e590102844",
  "anc/siegel/independent/v5.py": "ceaa093682db894f16e56a1639a664cea095c12aad8ac02a5c2449afbf79148b",
  "anc/siegel/independent/v6.py": "77dbc20541ed72ab8473a6850ce703cc64d151debaae37a277dd827bf8662ac4",
  "anc/siegel/independent/v7.py": "5316a1cc2c1a487335c7e7f3f04fb69a81b380a004befa8102b434bdd10037cc",
  "anc/siegel/primitive_identities.json": "a26e046cbe13d7a168d6f4ab406d81798b528af0b987bc09237c9ea85fd40695",
  "anc/siegel/projected_calculus_checks.py": "8f32686a05cc3f6fea85e1467d1d8260fe7233bcc54beb135795aace8c8cb582",
  "anc/siegel/tensor_scalarization_checks.py": "279016dbc60f4925837b02219cbc33fbb62b315d8c4e71dd947d75d721147fb5",
  "anc/siegel/tensor_scalarization_results.json": "7a76bc823e87a095928a80cebeedeb774b0a3e16cb280201cf5948d865fce858",
  "anc/siegel/verify_primitive_identities.py": "f98432dc19d4ed586c5b9fedcb3313e4c6e2de18bbb90c951bb44bb8a57a274b",
  "anc/validation.json": "e59a057487c98fbdd98e74e6aeea0410d0b3fb1ac8c8263783053aff4dd66b8b"
}


==> anc/curves/verify_curve_formalism.py <==
"""Exact examples checking the curve conventions in Section 10.

Direct Ore composition is compared with the stated coordinate and frame
laws for genuinely noncommuting 2-by-2 polynomial coefficients. The
general statements are proved in Parts I and II of the article; these
finite examples check normalization and twisting conventions only.
"""
import json
from math import comb
import sympy as S

z, t = S.symbols('z t', nonzero=True)
identity = S.eye(2)
zero = S.zeros(2)


def clean(matrix):
    return matrix.applyfunc(S.expand)


def equal(left, right):
    difference = (left - right).applyfunc(S.cancel)
    assert difference == zero, difference


def compose(left, right, variable):
    result = {}
    for p, a in left.items():
        for q, b in right.items():
            for j in range(p + 1):
                degree = p + q - j
                value = comb(p, j) * a * b.diff(variable, j)
                result[degree] = result.get(degree, zero) + value
    return {p: clean(a) for p, a in result.items()}


def powers(operator, order, variable):
    result = [{0: identity}]
    for _ in range(order):
        result.append(compose(operator, result[-1], variable))
    return result


def normalize(operator, order, variable):
    a1 = operator[order - 1] / order
    adapted = powers({1: identity, 0: a1}, order, variable)
    remainder = {j: clean(operator.get(j, zero) - adapted[order].get(j, zero))
                 for j in range(order + 1)}
    equal(remainder[order - 1], zero)
    normalized = {}
    for k in range(2, order + 1):
        current = clean(remainder[order - k] / comb(order, k))
        normalized[k] = current
        for j, coefficient in adapted[order - k].items():
            remainder[j] = clean(remainder[j] - comb(order, k) * current * coefficient)
    for coefficient in remainder.values():
        equal(coefficient, zero)
    return a1, normalized


def delta(matrix, a1, variable):
    return clean(matrix.diff(variable) + a1 * matrix - matrix * a1)


def higher(order, a1, inv, variable):
    result = {}
    if order >= 3:
        result[3] = clean(inv[3] - S.Rational(3, 2) * delta(inv[2], a1, variable))
    if order >= 4:
        result[4] = clean(inv[4] - 2 * delta(inv[3], a1, variable)
                          + S.Rational(6, 5) * delta(delta(inv[2], a1, variable), a1, variable)
                          - S.Rational(3 * (5 * order + 7), 5 * (order + 1)) * inv[2]**2)
    return result


phi = t**3 / 3
ell = t**2
schwarzian_sixth = -S.Rational(2, 3) / t**2
frame = S.Matrix([[1, t], [0, 1]])
frame_inverse = frame.inv()
checks = []

for order in range(2, 7):
    coefficients = {0: identity}
    for k in range(1, order + 1):
        coefficients[k] = S.Matrix([[k * z, k + z], [z**2 + k, -z + k**2]])
    operator = {order - k: comb(order, k) * coefficient
                for k, coefficient in coefficients.items()}
    a1, inv = normalize(operator, order, z)

    # Compose the pulled-back derivative before collecting its coefficients.
    substituted_powers = powers({1: identity / ell}, order, t)
    pulled = {}
    for k, coefficient in coefficients.items():
        for j, value in substituted_powers[order - k].items():
            pulled[j] = pulled.get(j, zero) + ell**order * comb(order, k) * coefficient.subs(z, phi) * value
    pulled = {j: clean(value) for j, value in pulled.items()}
    pulled_a1, pulled_inv = normalize(pulled, order, t)
    equal(pulled_a1, ell * a1.subs(z, phi) - (order - 1) * identity / t)
    equal(pulled_inv[2], ell**2 * inv[2].subs(z, phi)
          + (order + 1) * schwarzian_sixth * identity)
    if order >= 3:
        equal(pulled_inv[3], ell**3 * inv[3].subs(z, phi)
              + 3 * ell * S.diff(ell, t) * inv[2].subs(z, phi)
              + S.Rational(3 * (order + 1), 2) * S.diff(schwarzian_sixth, t) * identity)

    # This combines the density twist and a nonconstant matrix frame change.
    h = t**(order - 1) * frame
    centered = compose({0: h.inv()}, compose(pulled, {0: h}, t), t)
    centered_a1, centered_inv = normalize(centered, order, t)
    equal(centered_a1, frame_inverse * ell * a1.subs(z, phi) * frame
          + frame_inverse * frame.diff(t))
    equal(centered_inv[2] / (order + 1), frame_inverse * (
        ell**2 * inv[2].subs(z, phi) / (order + 1)
        + schwarzian_sixth * identity) * frame)

    original_higher = higher(order, a1, inv, z)
    transformed_higher = higher(order, centered_a1, centered_inv, t)
    for weight, value in original_higher.items():
        equal(transformed_higher[weight], frame_inverse * ell**weight * value.subs(z, phi) * frame)
    checks.append({'order': order, 'checked': ['Ore normalization', 'I2 and I3 parameter laws where defined',
                   'connection on the stated twist', 'quadratic affine law'],
                   'higher_weights': sorted(original_higher)})

print(json.dumps({'status': 'passed', 'checks': checks}, indent=2))


==> anc/curves/verify_extension_recovery.py <==
"""Exact local checks for Section 13.

The global linearity and cohomological recovery proofs are in the manuscript.
These checks compare the displayed local formula with direct matrix
multiplication, test its frame conventions, and check the polar recovery
normalization at simple and multiple zeros. They do not prove the global
theorem by finite computation.

Requires Python 3 and SymPy.
"""
import json
import sympy as S


def zero(value):
    if isinstance(value, S.MatrixBase):
        for entry in value:
            zero(entry)
    else:
        result = S.factor(S.cancel(S.expand(value)))
        assert result == 0, result


z = S.Symbol("z")
a, d, b, al, am, q, phi = [
    S.Function(name)(z) for name in ("a", "d", "b", "al", "am", "q", "phi")
]
gap = a - d
F = S.Matrix([[a, b], [0, d]])
A = S.Matrix([[al, q], [0, am]])


def adjoint_derivative(matrix, connection):
    return matrix.diff(z) + connection * matrix - matrix * connection


def bracket(matrix, connection):
    differentiated = adjoint_derivative(matrix, connection)
    return 6 * (matrix * differentiated - differentiated * matrix)


C = bracket(F, A)
formula = 6 * (
    gap * (S.diff(b, z) + (al - am) * b)
    - b * S.diff(gap, z)
    - gap**2 * q
)
zero(C - S.Matrix([[0, formula], [0, 0]]))
zero(
    C[0, 1] / (6 * gap**2)
    - (S.diff(b / gap, z) + (al - am) * b / gap - q)
)
zero(C * C)
zero(F * C - C * F - gap * C)
checks = ["Direct commutator, connection term, recovery normalization, and nilpotence"]

# A varying holomorphic splitting changes both cubic and connection.
G = S.Matrix([[1, phi], [0, 1]])
G_inverse = S.Matrix([[1, -phi], [0, 1]])
changed_F = G_inverse * F * G
changed_A = G_inverse * A * G + G_inverse * G.diff(z)
zero(changed_F[0, 1] - b - gap * phi)
zero(changed_A[0, 1] - q - S.diff(phi, z) - (al - am) * phi)
zero(bracket(changed_F, changed_A) - C)
zero(changed_F[0, 1] / gap - b / gap - phi)
checks.append("Holomorphic splitting change and the positive extension-cocycle sign")

# Independent nonconstant frames of the two endpoint line bundles.
u, v = [S.Function(name)(z) for name in ("u", "v")]
G = S.diag(u, v)
G_inverse = S.diag(1 / u, 1 / v)
changed_F = G_inverse * F * G
changed_A = G_inverse * A * G + G_inverse * G.diff(z)
changed_C = bracket(changed_F, changed_A)
zero(changed_C - G_inverse * C * G)
zero(changed_C[0, 1] - v * C[0, 1] / u)
checks.append("Endpoint frame covariance as a Hom(M,L)-valued differential")

# Matrices for the fibre product and its pushout along addition.
b1, b2, q1, q2 = [
    S.Function(name)(z) for name in ("b1", "b2", "q1", "q2")
]
FP = S.Matrix([[a, 0, b1], [0, a, b2], [0, 0, d]])
AP = S.Matrix([[al, 0, q1], [0, al, q2], [0, 0, am]])
Fplus = S.Matrix([[a, b1 + b2], [0, d]])
Aplus = S.Matrix([[al, q1 + q2], [0, am]])
U = S.Matrix([[1, 1, 0], [0, 0, 1]])
zero(U * FP - Fplus * U)
zero(U * AP - Aplus * U)
zero(U * bracket(FP, AP) - bracket(Fplus, Aplus) * U)
zero(
    bracket(Fplus, Aplus)[0, 1]
    - bracket(S.Matrix([[a, b1], [0, d]]), S.Matrix([[al, q1], [0, am]]))[0, 1]
    - bracket(S.Matrix([[a, b2], [0, d]]), S.Matrix([[al, q2], [0, am]]))[0, 1]
)
lam = S.Symbol("lam")
scale = S.diag(lam, 1)
Flam = S.Matrix([[a, lam * b], [0, d]])
Alam = S.Matrix([[al, lam * q], [0, am]])
zero(scale * bracket(F, A) - bracket(Flam, Alam) * scale)
zero(bracket(Flam, Alam)[0, 1] - lam * C[0, 1])
checks.append("Rank-three fibre product, addition pushout, and scalar pushout")

# Work in a nonhorizontal holomorphic frame. The horizontal frame is r times
# that frame, so the connection coefficient is -r'/r. The upper connection
# entry is holomorphic and may be nonzero.
r = 1 + 2 * z - z**2
connection_T = -S.diff(r, z) / r
upper_connection = 2 + 3 * z + z**2
for m in range(1, 6):
    horizontal_t = sum((j + 2) / z**j for j in range(1, m + 1)) + 3 + z**2
    t = r * horizontal_t
    local_gap = z**m * (1 + z)
    local_b = S.cancel(local_gap * t)
    assert S.denom(local_b) == 1, local_b
    FM = S.Matrix([[local_gap, local_b], [0, 0]])
    AM = S.Matrix([[connection_T, upper_connection], [0, 0]])
    local_c = S.cancel(bracket(FM, AM)[0, 1])
    omega_horizontal = S.cancel(local_c / (6 * local_gap**2 * r))
    zero(omega_horizontal - S.diff(horizontal_t, z) + upper_connection / r)
    assert S.residue(omega_horizontal, z, 0) == 0
    polar_primitive = sum(
        S.residue(omega_horizontal * z**(-n - 1), z, 0)
        * z**(n + 1) / (n + 1)
        for n in range(-m - 1, -1)
    )
    expected = sum((j + 2) / z**j for j in range(1, m + 1))
    zero(polar_primitive - expected)
    normalized = S.cancel(local_c / z**(m - 1))
    assert S.limit(normalized, z, 0).is_finite
checks.append("Horizontal residues and polar primitives at zeros of orders 1 through 5")

# The character of the upper-right coefficient is independent of the
# extension's off-diagonal monodromy.
ell, emm, rr = S.symbols("ell emm rr", nonzero=True)
rho = S.Matrix([[ell, rr], [0, emm]])
nilpotent = S.Matrix([[0, 1], [0, 0]])
zero(rho * nilpotent * rho.inv() - ell * nilpotent / emm)
checks.append("The fixed multiplier rho_L/rho_M inside the varying matrix multiplier")

print(json.dumps({"status": "passed", "checks": checks}, indent=2))


==> anc/curves/verify_hierarchy_recovery.py <==
"""Exact local checks for the Section 14 hierarchy and effective recovery bound.

The global proofs, including the divisor estimate and monodromy-algebra
equality, are in the manuscript. These checks test normalization and the
local orders used in those proofs; finite computation is not their proof.

Requires Python 3 and SymPy.
"""
from math import comb, factorial
import json
import sympy as S


def zero(value):
    entries = list(value) if isinstance(value, S.MatrixBase) else [value]
    for entry in entries:
        result = S.cancel(S.expand(entry))
        assert result == 0, result


z, t, w = S.symbols("z t w")
phi = t / (1 + t)
ell = 1 / (1 + t)**2
I = S.eye(2)
B = {
    j: S.Matrix([[j + z, 1 + j*z**2], [2 + (j+1)*z, j*j + z*z]])
    for j in range(2, 7)
}

# Coefficients of (ell^{-1} partial_t)^k in the scalar Ore algebra.
powers = [{0: S.Integer(1)}]
for k in range(1, 7):
    next_power = {}
    for degree, coefficient in powers[-1].items():
        next_power[degree] = next_power.get(degree, 0) + S.diff(coefficient, t) / ell
        next_power[degree+1] = next_power.get(degree+1, 0) + coefficient / ell
    powers.append({degree: S.cancel(coefficient)
                   for degree, coefficient in next_power.items()})

# Expand H(phi(t),phi(t+h)) using
# phi(t+h)-phi(t)=ell*h/(1+h/(1+t)).
changed_B = {}
for k in range(2, 7):
    changed_B[k] = sum(
        (
            (-1)**(k-j) * comb(k-1, k-j) * ell**j
            * B[j].subs(z, phi) / (1+t)**(k-j)
            for j in range(2, k+1)
        ),
        S.zeros(2),
    )

for order in range(2, 7):
    old_coefficients = {order: I}
    old_coefficients.update({
        order-j: factorial(order) // factorial(order-j) * B[j].subs(z, phi)
        for j in range(2, order+1)
    })
    pulled = {k: S.zeros(2) for k in range(order+1)}
    for degree, matrix in old_coefficients.items():
        for k, coefficient in powers[degree].items():
            pulled[k] += matrix * coefficient
    # Input density theta^{1-N}, output density theta^{1+N}.
    input_factor = (1+t)**(-(order-1))
    output_factor = (1+t)**(-(order+1))
    actual = {k: S.zeros(2) for k in range(order+1)}
    for degree, matrix in pulled.items():
        for k in range(degree+1):
            actual[k] += (
                output_factor * matrix * comb(degree, k)
                * S.diff(input_factor, t, degree-k)
            )
    expected = {k: S.zeros(2) for k in range(order+1)}
    expected[order] = I
    for j in range(2, order+1):
        expected[order-j] = (
            factorial(order) // factorial(order-j) * changed_B[j]
        )
    for degree in range(order+1):
        zero(actual[degree] - expected[degree])

checks = [
    "All coefficients of the residue operators transform with the stated density twists, orders 2 through 6"
]


def quartic(b2, b3, b4, variable, ambient):
    return (
        24*b4 - 12*b3.diff(variable) + S.Rational(12, 5)*b2.diff(variable, 2)
        - S.Rational(12*(5*ambient+7), 5*(ambient+1))*(b2*b2)
    )


old_quartic = quartic(B[2], B[3], B[4], z, 4)
new_quartic = quartic(changed_B[2], changed_B[3], changed_B[4], t, 4)
zero(new_quartic - ell**4 * old_quartic.subs(z, phi))
zero(quartic(B[2], B[3], B[4], z, 5) - old_quartic - S.Rational(4, 25)*B[2]**2)
checks.append("Selected quartic covariance and its nonzero change with ambient order")

# A scalar first-order deformation represented by multiplication on
# C[epsilon]/epsilon^2, in the basis (epsilon,1).
epsilon = S.Symbol("epsilon")
nilpotent = S.Matrix([[0, 1], [0, 0]])
f = {j: S.Function(f"f{j}")(z) for j in range(2, 5)}
beta = {j: S.Function(f"beta{j}")(z) for j in range(2, 5)}
matrix_B = {j: f[j]*I + beta[j]*nilpotent for j in range(2, 5)}
matrix_quartic = quartic(matrix_B[2], matrix_B[3], matrix_B[4], z, 4)
scalar_quartic = quartic(
    f[2]+epsilon*beta[2], f[3]+epsilon*beta[3], f[4]+epsilon*beta[4], z, 4
)
zero(
    matrix_quartic - scalar_quartic.subs(epsilon, 0)*I
    - S.diff(scalar_quartic, epsilon).subs(epsilon, 0)*nilpotent
)
for matrix in (
    2*matrix_B[2], 6*matrix_B[3]-3*matrix_B[2].diff(z), matrix_quartic
):
    zero(matrix * matrix.diff(z) - matrix.diff(z) * matrix)
checks.append("Dual-number differentiation of the quartic and vanishing first self-brackets")

# Fixing the second variable loses exactly one order after differentiation.
# This checks the n versus n+1 indexing in both effective-bound proofs.
base_kernel = 1 + (1+z)*(w-z)**2 + (2-z)*(w-z)**3
for n in range(2, 9):
    difference = (w-z)**(n+1) * (2+z+w)
    ratio = S.cancel((base_kernel + difference).subs(w, 0) / base_kernel.subs(w, 0))
    assert S.simplify(S.limit((ratio-1) / z**(n+1), z, 0)) != 0
    assert S.simplify(S.limit(S.diff(ratio, z) / z**n, z, 0)) != 0
    # The same ratio is the off-diagonal correction to the meromorphic
    # splitting of a self-extension.
    lifted = S.Matrix([ratio-1, 1])
    assert S.limit(lifted[0], z, 0) == 0
    zero(lifted[0].diff(z) - S.diff(ratio, z))
checks.append("Kernel agreement to order n gives a comparison one-form vanishing to order n")

# Derivatives in a holomorphic, nonhorizontal frame still increase a pole
# of multiplicity m by at most one.
connection = 1 + z + z*z
for m in range(1, 7):
    local_section = 2/z**m + 3 + z
    covariant_derivative = S.diff(local_section, z) + connection*local_section
    assert S.limit(z**(m+1)*covariant_derivative, z, 0) == -2*m
checks.append("Covariant derivative pole orders, multiplicities 1 through 6")

print(json.dumps({"status": "passed", "checks": checks}, indent=2))


==> anc/curves/verify_hyperelliptic_kernel.py <==
"""Exact checks for the general hyperelliptic kernel in Section 15.

Run with Python 3 and SymPy:
    python verify_hyperelliptic_kernel.py

These checks use arbitrary symbolic functions y and S; they are not confined
to a genus-two model. The manuscript separately proves the geometric pole
bounds and acyclicity, which symbolic differentiation does not establish.
"""

import json

import sympy as sp


def equal(left, right, label):
    difference = sp.simplify(left - right)
    if difference != 0:
        raise AssertionError(f"{label}: nonzero difference {difference}")
    checks.append(label)


checks = []
x, w = sp.symbols("x w")
y = sp.Function("y")
S = sp.Function("S")
yx, sx = y(x), S(x)
H = (yx + y(w) - sx + S(w)) / (2 * y(w))

equal(H.subs(w, x), 1, "Diagonal residue normalization H(x,x)=1")
equal(
    2 * y(w) * H,
    yx + y(w) - sx + S(w),
    "Quotient-free identity for the regularized kernel",
)

u, v, a3 = [sp.diff(H, w, j).subs(w, x) for j in (1, 2, 3)]
u_displayed = (sp.diff(sx, x) - sp.diff(yx, x)) / (2 * yx)
v_displayed = (
    (sp.diff(sx, x, 2) - sp.diff(yx, x, 2)) / (2 * yx)
    - 2 * u_displayed * sp.diff(yx, x) / yx
)
a3_displayed = (
    (sp.diff(sx, x, 3) - sp.diff(yx, x, 3)) / (2 * yx)
    - 3 * v_displayed * sp.diff(yx, x) / yx
    - 3 * u_displayed * sp.diff(yx, x, 2) / yx
)
equal(u, u_displayed, "Displayed first coefficient u")
equal(v, v_displayed, "Displayed quotient-free second coefficient v")
equal(a3, a3_displayed, "Displayed quotient-free third coefficient a3")

I2 = v - sp.diff(u, x) - u**2
I3 = a3 - sp.diff(u, x, 2) - 3 * u * sp.diff(u, x) - u**3 - 3 * I2 * u
W3 = I3 - sp.Rational(3, 2) * sp.diff(I2, x)
f = yx**2
R = f - sx**2
cubic_f = (
    2 * sp.diff(sx, x)**3
    - sp.diff(sx, x) * sp.diff(f, x, 2)
    + sp.diff(sx, x, 2) * sp.diff(f, x)
) / (8 * yx**3)
cubic_R = (
    sp.diff(sx, x, 2) * sp.diff(R, x)
    - sp.diff(sx, x) * sp.diff(R, x, 2)
) / (8 * yx**3)
equal(W3, cubic_f, "Cubic obtained from the actual kernel and Ore normalization")
equal(W3, cubic_R, "Cubic numerator after f=S^2+R")

g, r, a = sp.symbols("g r a")
equal(
    (g + 1) * g * r * a - (g + 1) * r * (r - 1) * a,
    (g + 1) * r * (g - r + 1) * a,
    "Leading coefficient proving nonvanishing when 1<=deg(R)<=g",
)

f23 = (x**3 - x + 1) * (x**3 - 8 * x**2 + 3 * x - 7)
S23 = x**3 - 4 * x**2 - 7 * x - 27
R23 = -276 * x**2 - 368 * x - 736
equal(f23 - S23**2, R23, "X_0(23) polynomial remainder")
equal(
    sp.diff(S23, x, 2) * sp.diff(R23, x)
    - sp.diff(S23, x) * sp.diff(R23, x, 2),
    -184 * (9 * x**2 + 12 * x + 5),
    "X_0(23) cubic specialization with the stated factor 1/8",
)

print(json.dumps({"status": "passed", "checks": checks}, indent=2))


==> anc/curves/verify_kernel_cubic.py <==
"""Exact checks for the kernel and cubic in Section 12; the manuscript contains the written proofs.

Run with Python 3 and SymPy. No numerical approximation is used.
"""
import json
from math import comb
import sympy as S


def zero(expr):
    assert S.expand(expr) == 0, S.expand(expr)


checks = []

# The coordinate regularization is expanded directly, including the cubic
# coefficient whose sign is needed for the intrinsic cubic.
s, a, b, c = S.symbols('s a b c')
ratio = S.sqrt(1 + a*s + b*s**2/2 + c*s**3/6) / (
    1 + a*s/2 + b*s**2/6 + c*s**3/24)
expected = 1 + (b/S.Integer(12) - a*a/8)*s**2 + (
    c/S.Integer(24) - a*b/6 + a**3/8)*s**3
zero(S.series(ratio, s, 0, 4).removeO() - expected)
checks.append('Half-differential regularization through cubic order')

l, ll, schwarz, dschwarz = S.symbols('l ll schwarz dschwarz')
B2, B2p, B3 = S.symbols('B2 B2p B3', commutative=False)
newB3 = l**3*B3 + l*ll*B2 + dschwarz/24
newB2p = l**3*B2p + 2*l*ll*B2 + dschwarz/12
zero(6*newB3 - 3*newB2p - l**3*(6*B3-3*B2p))
checks.append('Cancellation of both coordinate anomalies in the cubic')

# A free differential algebra: distinct words in matrix jets remain distinct.
# This checks coefficient order without imposing matrix identities.
jets = {name: [S.Symbol(f'{name}_{j}', commutative=False)
               for j in range(7)] for name in ['A', 'H2', 'H3']}
next_jet = {vals[j]: vals[j+1] for vals in jets.values()
            for j in range(len(vals)-1)}


def derivative(expr):
    expr = S.expand(expr)
    if expr.is_Number:
        return S.Integer(0)
    if expr in next_jet:
        return next_jet[expr]
    if expr.is_Add:
        return S.Add(*(derivative(t) for t in expr.args))
    if expr.is_Mul:
        args = expr.args
        return S.Add(*(S.Mul(*args[:i], derivative(args[i]), *args[i+1:])
                       for i in range(len(args))))
    if expr.is_Pow and expr.exp.is_Integer and expr.exp >= 0:
        terms = [expr.base] * int(expr.exp)
        return S.Add(*(S.Mul(*terms[:i], derivative(terms[i]), *terms[i+1:])
                       for i in range(len(terms))))
    raise ValueError(f'Unsupported free differential expression: {expr}')


def derivn(expr, n):
    for _ in range(n):
        expr = derivative(expr)
    return expr


def compose(left, right):
    """Left-coefficient Ore operators represented by power -> coefficient."""
    out = {}
    for p, lp in left.items():
        for q, rq in right.items():
            for k in range(p+1):
                degree = p-k+q
                out[degree] = out.get(degree, S.Integer(0)) + (
                    comb(p, k)*lp*derivn(rq, k))
    return {p: S.expand(coeff) for p, coeff in out.items()}


A, Ap, App = jets['A'][:3]
H2, H2p = jets['H2'][:2]
H3 = jets['H3'][0]
nabla = {1: S.Integer(1), 0: A}
nabla3 = compose(compose(nabla, nabla), nabla)
cube_coefficients = {
    3: S.Integer(1),
    2: 3*A,
    1: 3*(Ap + A**2),
    0: App + 2*A*Ap + Ap*A + A**3,
}
for degree in range(4):
    zero(nabla3[degree] - cube_coefficients[degree])

I2 = 2*H2 - Ap - A**2
I3 = 6*H3 - App - 2*A*Ap - Ap*A - A**3 - 3*I2*A
zero(cube_coefficients[1] + 3*I2 - 6*H2)
zero(cube_coefficients[0] + 3*I2*A + I3 - 6*H3)
checks.append('Third-order Ore normalization in the free noncommutative algebra')

# At a base point take g=Id and use g'=-Ag. These are the derivatives of
# the horizontal gauge, not independent commutative placeholders.
gp = -A
gpp = -Ap + A**2
gppp = -App + 2*Ap*A + A*Ap - A**3
horizontalB2 = H2 + A*gp + gpp/2
horizontalB3 = H3 + H2*gp + A*gpp/2 + gppp/6
zero(2*horizontalB2 - I2)
zero(6*horizontalB3 - I3)
checks.append('Kernel horizontal normalization agrees with I2=2B2 and I3=6B3')

# Duality acts by reversing the expansion point and the diagonal increment.
dualB2 = B2
dualB3 = B2p - B3
zero(6*dualB3 - 3*B2p + (6*B3-3*B2p))
checks.append('Cubic sign under duality, before applying matrix transpose')

# The global operator uses the affine datum P=2B2, hence I2=8B2
# in order three. Its transformed cubic coefficient is recovered from
# the explicitly transformed kernel jets, keeping all matrix symbols free.
newB2 = l**2 * B2 + schwarz / 12
newI3 = 6 * newB3 + 9 * newB2p
expectedI3 = l**3 * (6 * B3 + 9 * B2p) + 24 * l * ll * B2 + dschwarz
zero(newI3 - expectedI3)
zero(8 * newB2 - (8 * l**2 * B2 + S.Rational(2, 3) * schwarz))
zero(6 * B3 + 9 * B2p - S.Rational(3, 2) * 8 * B2p - (6 * B3 - 3 * B2p))
checks.append('Global third-order reconstruction: affine quadratic law and the unchanged cubic')

print(json.dumps({'status': 'passed', 'checks': checks}, indent=2))


==> anc/curves/verify_modular_brackets.py <==
"""Exact checks of the derivative and bracket conventions in Sections 9--11.

The written proofs are general. These checks test the finite polynomial
identities, ordered matrix multiplication, nonconstant frame changes,
and a non-affine fractional linear substitution independently.
"""
import json
from math import comb
import sympy as S

k = S.symbols('k')
e = S.symbols('e0:9')
f = S.symbols('f0:9')


def jet_derivative(expr):
    return S.expand(sum(S.diff(expr, e[i]) * e[i + 1]
                        + S.diff(expr, f[i]) * f[i + 1] for i in range(8)))


omega = e[0]**2 - e[1]
h = [f[0], f[1] - k * e[0] * f[0]]
for n in range(1, 7):
    h.append(S.expand(jet_derivative(h[-1]) - (k + 2 * n) * e[0] * h[-1]
                      - n * (k + n - 1) * omega * h[-2]))
for n, value in enumerate(h):
    closed = sum(comb(n, i) * S.rf(k + i, n - i) * (-e[0])**(n - i) * f[i]
                 for i in range(n + 1))
    assert S.expand(value - closed) == 0, n

# Ordered coefficient cancellation: index (i,j) means F_i G_j in that order.
ell = S.symbols('ell')
for n in range(8):
    for i in range(n + 1):
        for j in range(n + 1 - i):
            direct = 0
            for r in range(i, n - j + 1):
                direct += ((-1)**r * S.ff(k + n - 1, n - r) / S.factorial(n - r)
                           * S.ff(ell + n - 1, r) / S.factorial(r)
                           * comb(r, i) * S.rf(k + i, r - i)
                           * comb(n - r, j) * S.rf(ell + j, n - r - j))
            expected = (0 if i + j < n else
                        (-1)**i * S.ff(k + n - 1, n - i) / S.factorial(n - i)
                        * S.ff(ell + n - 1, i) / S.factorial(i))
            assert S.expand(direct - expected) == 0, (n, i, j)

z, t = S.symbols('z t')
identity, zero = S.eye(2), S.zeros(2)
F = S.Matrix([[1 + z, z**2], [2 + z**3, 1 - z]])
G = S.Matrix([[z**2, 2 - z], [1, z**3 + 3]])
B = S.Matrix([[z, 1], [z**2, -z]])
eta = 1 + z**2


def clean(matrix):
    return matrix.applyfunc(S.expand)


def equal(left, right):
    difference = (left - right).applyfunc(S.cancel)
    assert difference == zero, difference


def delta(matrix, connection, variable):
    return clean(matrix.diff(variable) + connection * matrix - matrix * connection)


def derivatives(matrix, weight, connection, scalar, n, variable):
    plain = [matrix]
    corrected = [matrix]
    ordinary = [matrix]
    curvature = scalar**2 - S.diff(scalar, variable)
    for r in range(n):
        plain.append(delta(plain[-1], connection, variable))
        ordinary.append(clean(delta(ordinary[-1], connection, variable)
                              - (weight + 2 * r) * scalar * ordinary[-1]))
        next_value = delta(corrected[-1], connection, variable) - (weight + 2 * r) * scalar * corrected[-1]
        if r:
            next_value -= r * (weight + r - 1) * curvature * corrected[-2]
        corrected.append(clean(next_value))
    return plain, corrected, ordinary


def bracket(left, right, a, b, n):
    return clean(sum(((-1)**r * S.binomial(a + n - 1, n - r)
                      * S.binomial(b + n - 1, r) * left[r] * right[n - r]
                     for r in range(n + 1)), zero))


a, b = 6, 4
fd = derivatives(F, a, B, eta, 4, z)
gd = derivatives(G, b, B, eta, 4, z)
gauge = S.Matrix([[1, z], [0, 1]])
inverse = gauge.inv()
gauged_B = clean(inverse * B * gauge + inverse * gauge.diff(z))
gfd = derivatives(clean(inverse * F * gauge), a, gauged_B, eta, 4, z)
ggd = derivatives(clean(inverse * G * gauge), b, gauged_B, eta, 4, z)
assert F * G - G * F != zero
assert F * delta(F, B, z) - delta(F, B, z) * F != zero
for n in range(5):
    actual = bracket(fd[0], gd[0], a, b, n)
    equal(actual, bracket(fd[1], gd[1], a, b, n))
    equal(bracket(gfd[0], ggd[0], a, b, n), inverse * actual * gauge)
equal(bracket(fd[2], gd[2], a, b, 2) - bracket(fd[0], gd[0], a, b, 2),
      S.Rational(a * b * (a + b + 2), 2) * (eta**2 - S.diff(eta, z)) * F * G)

# Independent check of modular covariance, with ordinary derivative (kappa=1).
phi = t / (t + 1)
pullback_factor = 1 / (t + 1)**2
R = S.Matrix([[1, 2], [0, 1]])
Ri = R.inv()
a, b = 2, 4
Ft = pullback_factor**(a // 2) * Ri * F.subs(z, phi) * R
Gt = pullback_factor**(b // 2) * Ri * G.subs(z, phi) * R
Bt = pullback_factor * Ri * B.subs(z, phi) * R


def rational_iterates(matrix, connection, n, variable):
    result = [matrix.applyfunc(S.cancel)]
    for _ in range(n):
        value = result[-1]
        result.append((value.diff(variable) + connection * value - value * connection).applyfunc(S.cancel))
    return result


fz, gz = rational_iterates(F, B, 3, z), rational_iterates(G, B, 3, z)
ft, gt = rational_iterates(Ft, Bt, 3, t), rational_iterates(Gt, Bt, 3, t)
for n in range(4):
    actual = bracket(ft, gt, a, b, n)
    expected = (pullback_factor**((a + b) // 2 + n) * Ri
                * bracket(fz, gz, a, b, n).subs(z, phi) * R)
    equal(actual, expected)

print(json.dumps({
    'status': 'passed',
    'checks': {
        'formal_higher_derivatives_through_order': 7,
        'ordered_scalar_connection_cancellation_through_order': 7,
        'noncommuting_matrix_brackets_and_nonconstant_gauge_through_order': 4,
        'ordinary_iterate_curvature_correction': True,
        'fractional_linear_covariance_with_matrix_multiplier_through_order': 3,
    },
    'scope': 'Finite exact checks of conventions; the general proofs are in the manuscript.'
}, indent=2))


==> anc/curves/verify_rational_certificate.py <==
"""Exact polynomial identities displayed in the Section 15 recovery proof.
Requires SymPy; this verifies the certificate, not the global theorems.
"""
import sympy as s
x,c=s.symbols('x c')
f=x**6-8*x**5+2*x**4+2*x**3-11*x**2+10*x-7
S=x**3-4*x**2-7*x-27
A=-23*(9*x*x+12*x+5); h=S+27-c
q=3*(27-c)*(S+27)+4*(21-11*c)*x-230
R=46*(9*(27*x*x+34*x+15)-c*(9*x*x-4*x+5))
p=R-S*q
mod=lambda z:s.rem(s.expand(z),c*c+7,c)
Ep=x*(A*s.diff(p,x)-s.diff(A,x)*p+A*s.diff(S,x)*q)-A*p-2*A*A*h
Eq=x*(f*(A*s.diff(q,x)-s.diff(A,x)*q)+A*s.diff(f,x)*q/2+A*s.diff(S,x)*p)-A*f*q+A*A*(f+h*h)
assert mod(Ep-69*x*x*(9-8*c)*s.diff(f,x))==0
assert mod(Eq+138*x*x*(9-8*c)*s.diff(S,x)*f)==0
# Independently compare compact numerator to the four-basis expression
# for B already recorded by the exact extension check.
p0=-x*(81*x**5-648*x**4+246*x**3+1783*x**2+1871*x+575)
p1=3*x**6-24*x**5+50*x**4-89*x**3-251*x**2-437*x-230
q0=81*x**3-324*x**2-483*x-230
q1=-x*(3*x**2-12*x+23)
assert s.expand(p-(p0+c*p1))==0
assert s.expand(q-(q0+c*q1))==0
print('Both polynomial identities hold in Q[x,c]/(c^2+7).')
print('Grouped B numerator matches the existing exact coefficient calculation.')
print('Degrees: p',s.degree(p,x),'q',s.degree(q,x))


==> anc/curves/x023_calculations/verify_extension_matrix_normalization.py <==
"""Universal noncommutative normalization for a rank-one extension kernel."""
import sympy as s
x,lam=s.symbols('x lambda')
u,v,w,g=[s.Function(name)(x) for name in ['u','v','w','g']]
b=lam*g**2
A1=s.Matrix([[u,b],[0,-u]])
A2=s.Matrix([[v,s.diff(b,x)],[0,v-2*s.diff(u,x)]])
A3=s.Matrix([[w,3*lam*g*s.diff(g,x,2)],[0,3*s.diff(v,x)-3*s.diff(u,x,2)-w]])
comm=lambda X,Y:X*Y-Y*X
I2=s.simplify(A2-A1.diff(x)-A1**2)
assert I2==s.eye(2)*(v-s.diff(u,x)-u**2)
I3=A3-3*A2*A1+2*A1**3-A1.diff(x,2)+2*comm(A1.diff(x),A1)
F=s.simplify(I3-s.Rational(3,2)*(I2.diff(x)+comm(A1,I2)))
assert s.simplify(s.trace(F))==0
B=g*s.diff(g,x,2)-2*s.diff(g,x)**2-2*u*g*s.diff(g,x)+(2*u**2+4*s.diff(u,x)-3*v)*g**2
assert s.simplify(F[0,1]-lam*B)==0
a=F[0,0]
C=s.simplify(6*comm(F,F.diff(x)+comm(A1,F)))
expected=12*lam*(a*(s.diff(B,x)+2*u*B-2*a*g**2)-s.diff(a,x)*B)
assert s.simplify(C[0,1]-expected)==0
assert C[0,0]==C[1,0]==C[1,1]==0
print('I2 central, W3 traceless with stated offdiagonal, and covariant RC1 formula: all verified exactly.')


==> anc/curves/x023_calculations/verify_x023_cubic.py <==
"""Exact X0(23) line Szego cubic. No numerical theta input.

Divisor and geometric arguments are in x023_modular_example_report.md.
This script verifies the local normalization and the displayed q-expansion.
"""
import json
from pathlib import Path
import sympy as s

x,q=s.symbols('x q')
y=s.Function('y')(x)
S=s.Function('S')(x)
h1=(s.diff(S,x)-s.diff(y,x))/(2*y)
h2=(s.diff(S,x,2)/y-2*s.diff(S,x)*s.diff(y,x)/y**2
    +2*s.diff(y,x)**2/y**2-s.diff(y,x,2)/y)/4
h3=(s.diff(S,x,3)/y-3*s.diff(S,x,2)*s.diff(y,x)/y**2
    +3*s.diff(S,x)*(2*s.diff(y,x)**2/y**3-s.diff(y,x,2)/y**2)
    -6*s.diff(y,x)**3/y**3+6*s.diff(y,x)*s.diff(y,x,2)/y**2-s.diff(y,x,3)/y)/12
W=s.factor(6*h3-6*h1*h2+2*h1**3+s.diff(h1,x,2)/2
           -3*s.diff(h2,x)+3*h1*s.diff(h1,x))
expected=(s.diff(S,x)**3+s.diff(S,x,2)*y*s.diff(y,x)
          -s.diff(S,x)*(y*s.diff(y,x,2)+s.diff(y,x)**2))/(4*y**3)
assert s.simplify(W-expected)==0

f=(x**3-x+1)*(x**3-8*x**2+3*x-7)
S0=x**3-4*x**2-7*x-27
remainder=s.expand(f-S0**2)
assert remainder==-276*x**2-368*x-736
poly=s.expand(2*s.diff(S0,x)**3-s.diff(S0,x)*s.diff(f,x,2)
              +s.diff(S0,x,2)*s.diff(f,x))
assert poly==-184*(9*x**2+12*x+5)

j=json.loads(Path(__file__).with_name('x023_series_checks.json').read_text())
f1=sum(v*q**n for n,v in enumerate(j['f1_coefficients_n_0_to_29']))
f2=sum(v*q**n for n,v in enumerate(j['f2_coefficients_n_0_to_29']))
cubic=s.Poly(-23*(9*f1**2*f2+12*f1*f2**2+5*f2**3),q)
qc={str(n):int(cubic.nth(n)) for n in range(0,22)}
assert cubic.nth(4)==-207

# Check the specified modular coordinates against the sextic.
X=s.series(f1/f2,q,0,12).removeO()
Y=s.series(q*s.diff(X,q)/f2,q,0,10).removeO()
relation=s.series(Y**2-f.subs(x,X),q,0,5).removeO().expand()
assert relation==0

# A global certificate: the numerator is a weight-12 form on Gamma0(23),
# whose Sturm bound is 12*[SL2Z:Gamma0(23)]/12=24.
# All input series have enough precision because each homogeneous summand
# has at least six cusp factors. Exact coefficients through q^24 suffice.
pf1,pf2=s.Poly(f1,q),s.Poly(f2,q)
wronskian=s.Poly(q,q)*(pf1.diff()*pf2-pf1*pf2.diff())
polyf=s.Poly(f,x)
homogeneous=sum((polyf.nth(i)*pf1**i*pf2**(6-i) for i in range(7)),s.Poly(0,q))
sturm=wronskian**2-homogeneous
sturm_coefficients=[int(sturm.nth(n)) for n in range(25)]
assert sturm_coefficients==[0]*25

data={
 'f':str(s.expand(f)), 'S':str(S0), 'f_minus_S_squared':str(remainder),
 'cubic_differential':'-23*(9*x**2+12*x+5)*(dx/y)**3',
 'modular_cubic':'-23*(9*f1**2*f2+12*f1*f2**2+5*f2**3)',
 'modular_cubic_coefficients_n_0_to_21':qc,
 'local_normalization_check':True, 'polynomial_identity_check':True,
 'modular_model_series_identity_through_q4':True,
 'modular_model_sturm_bound':24,
 'modular_model_sturm_coefficients_q0_to_q24':sturm_coefficients,
 'modular_model_global_sturm_check':True,
 'scope':'Scalar cubic verification; matrix extension is verified by verify_x023_extension.py'
}
Path(__file__).with_name('x023_cubic_checks.json').write_text(json.dumps(data,indent=2)+'\n')
print(json.dumps(data,indent=2))


==> anc/curves/x023_calculations/verify_x023_extension.py <==
"""Verify the exact principal-part extension invariant on X0(23).

Model y²=f(x), c²=-7; four basis elements 1,c,y,cy over Q(x).
The companion report proves global Szego-kernel gluing, independently
audited together with this exact noncommutative invariant calculation.
"""
import sympy as s
from sympy.polys.fields import field
from sympy.polys.domains import QQ
from pathlib import Path
import json

K,x=field('x',QQ)
f=x**6-8*x**5+2*x**4+2*x**3-11*x**2+10*x-7
S=x**3-4*x**2-7*x-27
fp=f.diff(x)

class E:
    def __init__(self,*v): self.v=tuple(K(a) for a in v) if len(v)==4 else (K(v[0]),K.zero,K.zero,K.zero)
    def __add__(self,o):
        if not isinstance(o,E):o=E(o)
        return E(*(a+b for a,b in zip(self.v,o.v)))
    __radd__=__add__
    def __neg__(self):return E(*(-a for a in self.v))
    def __sub__(self,o):return self+-o if isinstance(o,E) else self+E(-o)
    def __rsub__(self,o):return -self+o
    def __mul__(self,o):
        if not isinstance(o,E):o=E(o)
        out=[K.zero]*4
        for i,a in enumerate(self.v):
            for j,b in enumerate(o.v):
                fac=K.one
                if (i&1) and (j&1):fac*=-7
                if (i&2) and (j&2):fac*=f
                out[i^j]+=a*b*fac
        return E(*out)
    __rmul__=__mul__
    def __pow__(self,n):
        out=E(1)
        for _ in range(n):out*=self
        return out
    def d(self):
        return E(*(a.diff(x)+(a*fp/(2*f) if i&2 else 0) for i,a in enumerate(self.v)))
    def expressions(self):return [str(s.factor(a.as_expr())) for a in self.v]

u=E(-fp/(4*f),0,S.diff(x)/(2*f),0)
v=E(3*fp**2/(8*f**2)-f.diff(x).diff(x)/(4*f),0,
    S.diff(x).diff(x)/(2*f)-S.diff(x)*fp/(2*f**2),0)
g=E(1/(2*x),(S+27)/(14*x),0,-1/(14*x))
a=E(0,0,-23*(9*x*x+12*x+5)/f**2,0)
print('input ready',flush=True)
B=g*g.d().d()-2*g.d()**2-2*u*g*g.d()+(2*u**2+4*u.d()-3*v)*g**2
print('B done',flush=True)
C=12*(a*(B.d()+2*u*B-2*a*g**2)-a.d()*B)
print('C done',flush=True)
normalization=E(K(828*9)/7,-K(828*8)/7,0,0)
expected=normalization*E(-S.diff(x)/f**2,0,fp/(2*f**3),0)
assert C.v==expected.v
data={'u':u.expressions(),'v':v.expressions(),'g':g.expressions(),'B':B.expressions(),'C':C.expressions(),
      'C_times_y6':(C*E(f**3)).expressions(),'basis':['1','c','y','c*y'],'c_squared':-7,
      'compact_formula_verified':True,
      'compact_formula':'C12=lambda*828*(9-8*c)/7*(y_prime-S_prime)/y**4'}
Path(__file__).with_name('x023_extension_checks.json').write_text(json.dumps(data,indent=2)+'\n')
print(json.dumps(data,indent=2))


==> anc/curves/x023_calculations/verify_x023_extension_q.py <==
"""Exact Fourier expansion of the normalized X0(23) extension bracket.

The nilpotent-line horizontal frame is fixed by psi=q^-3*u(q), u(0)=1.
Choose the principal-part extension scalar lambda=7/(828*(9-8*c)), c²=-7.
"""
import json
from pathlib import Path
from fractions import Fraction as Q

prec=30
base=json.loads(Path(__file__).with_name('x023_series_checks.json').read_text())
f1=list(map(Q,base['f1_coefficients_n_0_to_29']))
f2=list(map(Q,base['f2_coefficients_n_0_to_29']))
def add(*terms):return [sum(t[n] for t in terms) for n in range(prec)]
def scale(a,c):return [c*v for v in a]
def mul(a,b):
    out=[Q(0)]*prec
    for i,ai in enumerate(a):
        for j,bj in enumerate(b[:prec-i]):out[i+j]+=ai*bj
    return out
def power(a,n):
    out=[Q(1)]+[Q(0)]*(prec-1)
    for _ in range(n):out=mul(out,a)
    return out
def D(a):return [n*v for n,v in enumerate(a)]
def shift(a,k):return ([Q(0)]*k+a)[:prec] if k>=0 else a[-k:]+[Q(0)]*(-k)
def divide(a,b):
    va=next(i for i,v in enumerate(a) if v)
    vb=next(i for i,v in enumerate(b) if v)
    assert va>=vb
    aa,bb=shift(a,-vb),shift(b,-vb)
    out=[Q(0)]*prec
    for n in range(prec-vb):
        out[n]=(aa[n]-sum(bb[i]*out[n-i] for i in range(1,n+1)))/bb[0]
    return out

W=add(mul(D(f1),f2),scale(mul(f1,D(f2)),-1))
S2=add(scale(power(f1,2),3),scale(mul(f1,f2),-8),scale(power(f2,2),-7))
H=scale(divide(S2,f2),-1); H[0]+=3
assert H[0]==0
u=[Q(1)]+[Q(0)]*(prec-1)
for n in range(1,prec-2):u[n]=sum(H[j]*u[n-j] for j in range(1,n+1))/n
T5=[Q(0)]*prec
for i,c in enumerate([5,-11,3,4,-20,3]):
    T5=add(T5,scale(mul(power(f1,i),power(f2,5-i)),c))
numerator=shift(mul(W,add(T5,scale(mul(W,S2),-1))),3)
C=divide(numerator,mul(f2,u))
assert next(i for i,v in enumerate(C) if v)==9
assert C[9]==-6

# Precision audit: f1,f2 are known modulo q^30. Dividing the numerator
# by f2*u (valuation 2) yields C modulo q^28; dividing by 12*a^2
# (valuation 8) yields D(b/a) modulo q^20. Thus b is valid modulo q^24
# and 12(a*Db-b*Da) is valid modulo q^28. We report C through q^21
# and b through q^17, well within these bounds.
# Recover the full cubic matrix in a horizontal frame. The remaining
# constant upper-triangular gauge is fixed by (b/a)(0)=0.
a=scale(add(scale(mul(power(f1,2),f2),9),
            scale(mul(f1,power(f2,2)),12),scale(power(f2,3),5)),-23)
ratio_derivative=divide(C,scale(mul(a,a),12))
ratio_integral=[Q(0)]+[ratio_derivative[n]/n for n in range(1,prec)]
b=mul(a,ratio_integral)
assert b[5]==Q(1,414)
wronskian=scale(add(mul(a,D(b)),scale(mul(b,D(a)),-1)),12)
assert wronskian[:22]==C[:22]

# Closed formula for the horizontal factor. The difference is weight two;
# checking through the Sturm bound 4 suffices (we check through q^24).
def sigma(n):return sum(d for d in range(1,n+1) if n%d==0)
dlog_nu=[Q(-11)]+[Q(-12*sigma(n)+(276*sigma(n//23) if n%23==0 else 0)) for n in range(1,prec)]
sf=divide(S2,f2)
for n in range(25):
    assert sf[n]==-Q(3,11)*dlog_nu[n]-Q(58,11)*f1[n]-Q(86,11)*f2[n]
data={
 'normalization':'lambda=7/(828*(9-8*c)), c²=-7',
 'horizontal_nilpotent_frame':'n_h=psi*n_divisor, psi=q^-3*u(q), u(0)=1',
 'D_log_u':'3-3*f1²/f2+8*f1+7*f2',
 'u_coefficients_q0_to_q15':[str(c) for c in u[:16]],
 'C_coefficients_q0_to_q21':[str(c) for c in C[:22]],
 'first_nonzero_coefficient':{'exponent':9,'value':'-6'},
 'F_horizontal_matrix':'[[a,b],[0,-a]]',
 'remaining_constant_gauge':'b/a has zero constant term at infinity',
 'b_coefficients_q0_to_q17':[str(c) for c in b[:18]],
 'matrix_wronskian_identity_through_q21':True,
 'closed_multiplier_identity_sturm_bound':4,
 'closed_multiplier_identity_checked_through':24,
 'meaning':'Exact horizontal-frame Fourier coefficients from the independently verified principal-part kernel gluing construction.',
 'precision_audit':{'input_known_mod_q':30,'C_known_mod_q':28,'b_over_a_known_mod_q':20,'b_known_mod_q':24,'C_reported_through_q':21,'b_reported_through_q':17}
}
Path(__file__).with_name('x023_extension_q_checks.json').write_text(json.dumps(data,indent=2)+'\n')
print(json.dumps(data,indent=2))


==> anc/curves/x023_calculations/verify_x023_series.py <==
"""Exact modular input and formal cubic coefficients for the X0(23) example.

This does NOT compute the off-diagonal Szego kernel for a chosen extension.
It computes integer q-expansions from eta products / a binary theta series,
then the scalar cubic in four symbolic theta-derivative contractions.
Run with a Python installation having SymPy available.
"""
import json
import sympy as s
from pathlib import Path

prec = 30

def multiply(a,b):
    c=[0]*prec
    for i,ai in enumerate(a):
        for j,bj in enumerate(b[:prec-i]):
            c[i+j] += ai*bj
    return c

eta=[0]*prec
eta[1]=1
for d in [1,23]:
    for n in range(d,prec,d):
        for k in range(prec-1,n-1,-1):
            eta[k]-=eta[k-n]

theta=[0]*prec
for x in range(-20,21):
    for y in range(-20,21):
        n=x*x+x*y+6*y*y
        if n < prec:
            theta[n]+=1
f2=multiply(eta,eta)
f1=[a-b for a,b in zip(multiply(eta,theta),f2)]

# Compare the published echelon basis in Stein, Example 3.29.
assert f1[:6] == [0,1,0,-1,-1,0]
assert f2[:6] == [0,0,1,-2,-1,2]

# Four entries of the symmetric cubic tensor after period normalization.
c111,c112,c122,c222=s.symbols('c111 c112 c122 c222')
q=s.symbols('q')
u=sum(f1[n]*q**n for n in range(1,10))
v=sum(f2[n]*q**n for n in range(1,10))
cubic=s.Poly(s.expand(c111*u**3+3*c112*u**2*v+3*c122*u*v**2+c222*v**3),q)
cubic_coeffs={str(n):str(cubic.nth(n)) for n in range(3,10)}

# A matrix-form self-bracket is 6*q^7[A,A']; pair expansion check.
A0=s.Matrix([[1,2],[3,4]])
A1=s.Matrix([[0,1],[1,0]])
A2=s.Matrix([[3,0],[1,2]])
A3=s.Matrix([[2,5],[0,-2]])
As=[A0,A1,A2,A3]
A=sum((M*q**n for n,M in enumerate(As)),s.zeros(2))
F=q**3*A
D=lambda M:q*M.diff(q)
C=6*(F*D(F)-D(F)*F)
pair=s.zeros(2)
for i in range(len(As)):
    for j in range(i+1,len(As)):
        pair+=6*(j-i)*(As[i]*As[j]-As[j]*As[i])*q**(i+j+6)
assert s.simplify(C-pair)==s.zeros(2)

data={
  'basis_definition': 'h=eta(tau)eta(23tau), theta=sum q^(x^2+xy+6y^2); f2=h^2, f1=h*theta-f2',
  'f1_coefficients_n_0_to_29':f1,
  'f2_coefficients_n_0_to_29':f2,
  'scalar_cubic_coefficients':cubic_coeffs,
  'stein_first_six_coefficients_match':True,
  'matrix_pair_recurrence_verified':True,
  'scope':'Basis and scalar tensor series; matrix extension coefficients are computed by verify_x023_extension_q.py'
}
out=Path(__file__).with_name('x023_series_checks.json')
out.write_text(json.dumps(data,indent=2)+'\n')
print(json.dumps(data,indent=2))


==> anc/curves/x023_calculations/x023_cubic_checks.json <==
{
  "f": "x**6 - 8*x**5 + 2*x**4 + 2*x**3 - 11*x**2 + 10*x - 7",
  "S": "x**3 - 4*x**2 - 7*x - 27",
  "f_minus_S_squared": "-276*x**2 - 368*x - 736",
  "cubic_differential": "-23*(9*x**2+12*x+5)*(dx/y)**3",
  "modular_cubic": "-23*(9*f1**2*f2+12*f1*f2**2+5*f2**3)",
  "modular_cubic_coefficients_n_0_to_21": {
    "0": 0,
    "1": 0,
    "2": 0,
    "3": 0,
    "4": -207,
    "5": 138,
    "6": 1610,
    "7": -414,
    "8": -5727,
    "9": 506,
    "10": 7866,
    "11": 2898,
    "12": -299,
    "13": -10350,
    "14": -4278,
    "15": 7222,
    "16": -20148,
    "17": 32154,
    "18": 19412,
    "19": -31740,
    "20": 5106,
    "21": -46322
  },
  "local_normalization_check": true,
  "polynomial_identity_check": true,
  "modular_model_series_identity_through_q4": true,
  "modular_model_sturm_bound": 24,
  "modular_model_sturm_coefficients_q0_to_q24": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "modular_model_global_sturm_check": true,
  "scope": "Scalar cubic verification; matrix extension is verified by verify_x023_extension.py"
}


==> anc/curves/x023_calculations/x023_extension_checks.json <==
{
  "u": [
    "-(3*x**5 - 20*x**4 + 4*x**3 + 3*x**2 - 11*x + 5)/(2*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))",
    "0",
    "(3*x**2 - 8*x - 7)/(2*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))",
    "0"
  ],
  "v": [
    "(6*x**10 - 80*x**9 + 295*x**8 - 103*x**7 - 75*x**6 + 164*x**5 + 105*x**4 - 335*x**3 + 178*x**2 - 89*x - 1)/((x**3 - x + 1)**2*(x**3 - 8*x**2 + 3*x - 7)**2)",
    "0",
    "-(6*x**7 - 56*x**6 + 113*x**5 + 119*x**4 - 44*x**3 + 8*x**2 + 98*x - 63)/((x**3 - x + 1)**2*(x**3 - 8*x**2 + 3*x - 7)**2)",
    "0"
  ],
  "g": [
    "1/(2*x)",
    "(x**2 - 4*x - 7)/14",
    "0",
    "-1/(14*x)"
  ],
  "B": [
    "-(81*x**5 - 648*x**4 + 246*x**3 + 1783*x**2 + 1871*x + 575)/(14*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))",
    "(3*x**6 - 24*x**5 + 50*x**4 - 89*x**3 - 251*x**2 - 437*x - 230)/(14*x*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))",
    "(81*x**3 - 324*x**2 - 483*x - 230)/(14*x*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))",
    "-(3*x**2 - 12*x + 23)/(14*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))"
  ],
  "C": [
    "-7452*(3*x**2 - 8*x - 7)/(7*(x**3 - x + 1)**2*(x**3 - 8*x**2 + 3*x - 7)**2)",
    "6624*(3*x**2 - 8*x - 7)/(7*(x**3 - x + 1)**2*(x**3 - 8*x**2 + 3*x - 7)**2)",
    "7452*(3*x**5 - 20*x**4 + 4*x**3 + 3*x**2 - 11*x + 5)/(7*(x**3 - x + 1)**3*(x**3 - 8*x**2 + 3*x - 7)**3)",
    "-6624*(3*x**5 - 20*x**4 + 4*x**3 + 3*x**2 - 11*x + 5)/(7*(x**3 - x + 1)**3*(x**3 - 8*x**2 + 3*x - 7)**3)"
  ],
  "C_times_y6": [
    "-7452*(3*x**2 - 8*x - 7)*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7)/7",
    "6624*(3*x**2 - 8*x - 7)*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7)/7",
    "7452*(3*x**5 - 20*x**4 + 4*x**3 + 3*x**2 - 11*x + 5)/7",
    "-6624*(3*x**5 - 20*x**4 + 4*x**3 + 3*x**2 - 11*x + 5)/7"
  ],
  "basis": [
    "1",
    "c",
    "y",
    "c*y"
  ],
  "c_squared": -7,
  "compact_formula_verified": true,
  "compact_formula": "C12=lambda*828*(9-8*c)/7*(y_prime-S_prime)/y**4"
}


==> anc/curves/x023_calculations/x023_extension_q_checks.json <==
{
  "normalization": "lambda=7/(828*(9-8*c)), c\u00b2=-7",
  "horizontal_nilpotent_frame": "n_h=psi*n_divisor, psi=q^-3*u(q), u(0)=1",
  "D_log_u": "3-3*f1\u00b2/f2+8*f1+7*f2",
  "u_coefficients_q0_to_q15": [
    "1",
    "2",
    "1",
    "-12",
    "-65/2",
    "-151/5",
    "1633/30",
    "24274/105",
    "261061/840",
    "-3985/252",
    "-11573293/12600",
    "-59976019/34650",
    "-302872931/277200",
    "3576246983/1801800",
    "30643075051/5045040",
    "624464473079/94594500"
  ],
  "C_coefficients_q0_to_q21": [
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "-6",
    "64",
    "-230",
    "120",
    "1401",
    "-18736/5",
    "3869/5",
    "260588/21",
    "-1727779/84",
    "-506224/105",
    "310884799/6300",
    "-670099849/17325",
    "-355058107/9240"
  ],
  "first_nonzero_coefficient": {
    "exponent": 9,
    "value": "-6"
  },
  "F_horizontal_matrix": "[[a,b],[0,-a]]",
  "remaining_constant_gauge": "b/a has zero constant term at infinity",
  "b_coefficients_q0_to_q17": [
    "0",
    "0",
    "0",
    "0",
    "0",
    "1/414",
    "-8/621",
    "1/46",
    "-1/414",
    "-559/12420",
    "106/1035",
    "-3223/28980",
    "-9241/173880",
    "21577/69552",
    "-166979/434700",
    "13778609/57380400",
    "-508303/19126800",
    "-32210707/165765600"
  ],
  "matrix_wronskian_identity_through_q21": true,
  "closed_multiplier_identity_sturm_bound": 4,
  "closed_multiplier_identity_checked_through": 24,
  "meaning": "Exact horizontal-frame Fourier coefficients from the independently verified principal-part kernel gluing construction.",
  "precision_audit": {
    "input_known_mod_q": 30,
    "C_known_mod_q": 28,
    "b_over_a_known_mod_q": 20,
    "b_known_mod_q": 24,
    "C_reported_through_q": 21,
    "b_reported_through_q": 17
  }
}


==> anc/curves/x023_calculations/x023_series_checks.json <==
{
  "basis_definition": "h=eta(tau)eta(23tau), theta=sum q^(x^2+xy+6y^2); f2=h^2, f1=h*theta-f2",
  "f1_coefficients_n_0_to_29": [
    0,
    1,
    0,
    -1,
    -1,
    0,
    -2,
    2,
    -1,
    2,
    2,
    -4,
    3,
    3,
    2,
    -4,
    0,
    2,
    0,
    -2,
    -2,
    -6,
    -2,
    1,
    5,
    -1,
    0,
    1,
    -4,
    -3
  ],
  "f2_coefficients_n_0_to_29": [
    0,
    0,
    1,
    -2,
    -1,
    2,
    1,
    2,
    -2,
    0,
    -2,
    -2,
    1,
    0,
    0,
    2,
    3,
    -2,
    2,
    0,
    0,
    -2,
    -2,
    0,
    0,
    -4,
    3,
    2,
    -2,
    0
  ],
  "scalar_cubic_coefficients": {
    "3": "c111",
    "4": "3*c112",
    "5": "-3*c111 - 6*c112 + 3*c122",
    "6": "-3*c111 - 9*c112 - 12*c122 + c222",
    "7": "3*c111 + 12*c112 + 3*c122 - 6*c222",
    "8": "24*c112 + 33*c122 + 9*c222",
    "9": "8*c111 - 12*c112 - 9*c122 + 10*c222"
  },
  "stein_first_six_coefficients_match": true,
  "matrix_pair_recurrence_verified": true,
  "scope": "Basis and scalar tensor series; matrix extension coefficients are computed by verify_x023_extension_q.py"
}


==> anc/exposition_checks.json <==
{
  "status": "passed",
  "checks": {
    "first_matrix_self_bracket": true,
    "third_matrix_self_bracket": true,
    "smooth_genus_two_model": true,
    "kernel_linear_connection": true,
    "divisor_frame_expansion": true,
    "horizontal_gauge_equation": true,
    "horizontal_kernel_expansion": true,
    "horizontal_quadratic_coefficient": true,
    "horizontal_cubic_coefficient_at_zero": true,
    "quadratic_derivative_at_zero": true,
    "canonical_cubic": true,
    "trace_invariants": true,
    "null_congruence": true,
    "null_schwarzian": true,
    "nilpotent_points": true,
    "primitive_exterior_subspace": true,
    "unsquared_primitive_determinant": true,
    "null_determinant_0": true,
    "null_determinant_1": true,
    "simple_null_apparent_exponents": true
  },
  "sympy": "1.14.0"
}


==> anc/exposition_checks.py <==
"""Exact checks for the small worked examples in Higher Schwarzians.

These calculations concern explicit local examples, not the general theorems.
Run: python anc/exposition_checks.py
"""
from pathlib import Path
import json
import sympy as sp

x, w = sp.symbols('x w')
results = {}

def check(name, condition):
    assert condition, name
    results[name] = True

def zero(expr):
    if isinstance(expr, sp.MatrixBase):
        return all(sp.simplify(e) == 0 for e in expr)
    return sp.simplify(expr) == 0

# Ordinary derivatives in the local curve normalization, weight six.
F = sp.Matrix([[x, x*x], [1, -x]])
def bracket(n):
    return sum(((-1)**r * sp.binomial(5+n, n-r) * sp.binomial(5+n, r)
                * sp.diff(F, x, r) * sp.diff(F, x, n-r)
                for r in range(n+1)), sp.zeros(2))
check('first_matrix_self_bracket', zero(bracket(1)-12*sp.Matrix([[-x,x*x],[1,x]])))
check('third_matrix_self_bracket', zero(bracket(3)+896*sp.Matrix([[0,1],[0,0]])))

# Genus-two divisor-frame kernel and its canonical horizontal normalization.
f = x**6 + x + 1
y = sp.sqrt(f)
yw = sp.sqrt(f.subs(x,w))
H = (y+yw-x**3+w**3)/(2*yw)
check('smooth_genus_two_model', sp.gcd(f,sp.diff(f,x)) == 1)
u,v,a3 = [sp.diff(H,w,j).subs(w,x) for j in (1,2,3)]
check('kernel_linear_connection', zero(u-(3*x*x-sp.diff(y,x))/(2*y)))
check('divisor_frame_expansion', zero(sp.series(H.subs(x,0),w,0,4).removeO()
      -(1-w/4+3*w*w/16+11*w**3/32)))
I2 = sp.simplify(v-sp.diff(u,x)-u*u)
I3 = sp.simplify(a3-sp.diff(u,x,2)-3*u*sp.diff(u,x)-u**3-3*I2*u)
G = 1+w/4-3*w*w/32-57*w**3/128
check('horizontal_gauge_equation', zero(sp.series(sp.diff(G,w)+u.subs(x,w)*G,w,0,3).removeO()))
check('horizontal_kernel_expansion', zero(sp.series(H.subs(x,0)*G,w,0,4).removeO()
      -(1+w*w/32-w**3/32)))
check('horizontal_quadratic_coefficient', zero(I2/2-(1-36*x**4-24*x**5)/(32*f*f)))
check('horizontal_cubic_coefficient_at_zero', I3.subs(x,0)/6 == -sp.Rational(1,32))
check('quadratic_derivative_at_zero', sp.diff(I2/2,x).subs(x,0) == -sp.Rational(1,16))
check('canonical_cubic', zero(I3-sp.Rational(3,2)*sp.diff(I2,x)-3*x/(4*y**3)))

# A local rank-four symplectic system. Rows represent sections.
I = sp.Matrix([[x,1],[1,-x]])
M = sp.Matrix([[1,sp.I],[1,-sp.I]])/sp.sqrt(2)
C = I*I.diff(x)-I.diff(x)*I
check('trace_invariants', sp.trace(I*I)==2*(x*x+1) and sp.trace(C*C)==-8)
check('null_congruence', zero(M*M.T-sp.Matrix([[0,1],[1,0]])))
nullI = sp.Matrix([[0,x+sp.I],[x-sp.I,0]])
check('null_schwarzian', zero(M*I*M.inv()-nullI))
check('nilpotent_points', all(zero(I.subs(x,t)**2) and I.subs(x,t)!=sp.zeros(2)
      for t in (sp.I,-sp.I)))

def system(B):
    return sp.zeros(2).row_join(sp.eye(2)).col_join((-B).row_join(sp.zeros(2)))
A = system(I)
pairs = [(0,1),(0,2),(0,3),(1,2),(1,3),(2,3)]
def wedge_row(u,v):
    return sp.Matrix([[u[i]*v[j]-u[j]*v[i] for i,j in pairs]])
E = sp.eye(4)
A2 = sp.zeros(6)
for row,(i,j) in enumerate(pairs):
    A2[row,:] = wedge_row(A[i,:],E[j,:])+wedge_row(E[i,:],A[j,:])
rows = [sp.Matrix([[1,0,0,0,0,0]])]
for _ in range(4):
    rows.append(rows[-1].diff(x)+rows[-1]*A2)
check('primitive_exterior_subspace', all(zero(r[1]+r[4]) for r in rows))
P = sp.Matrix.vstack(*rows)[:,[0,1,2,3,5]]
check('unsquared_primitive_determinant', sp.expand(P.det()) == 16)
for j,b in [(0,x+sp.I),(1,x-sp.I)]:
    rows = [E[j,:]]
    for _ in range(3):
        rows.append(rows[-1].diff(x)+rows[-1]*system(nullI))
    check('null_determinant_'+str(j), zero(sp.Matrix.vstack(*rows).det()+b*b))
r = sp.symbols('r')
indicial = sp.prod(r-j for j in range(4))-2*sp.prod(r-j for j in range(3))+2*r*(r-1)
check('simple_null_apparent_exponents', zero(indicial-r*(r-1)*(r-3)*(r-4)))

report = {'status':'passed','checks':results,'sympy':sp.__version__}
(Path(__file__).resolve().parent/'exposition_checks.json').write_text(
    json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))
print(f'All {len(results)} exact worked-example checks passed.')


==> anc/requirements.txt <==
sympy>=1.13,<2


==> anc/results/curves__verify_curve_formalism.log <==
{
  "status": "passed",
  "checks": [
    {
      "order": 2,
      "checked": [
        "Ore normalization",
        "I2 and I3 parameter laws where defined",
        "connection on the stated twist",
        "quadratic affine law"
      ],
      "higher_weights": []
    },
    {
      "order": 3,
      "checked": [
        "Ore normalization",
        "I2 and I3 parameter laws where defined",
        "connection on the stated twist",
        "quadratic affine law"
      ],
      "higher_weights": [
        3
      ]
    },
    {
      "order": 4,
      "checked": [
        "Ore normalization",
        "I2 and I3 parameter laws where defined",
        "connection on the stated twist",
        "quadratic affine law"
      ],
      "higher_weights": [
        3,
        4
      ]
    },
    {
      "order": 5,
      "checked": [
        "Ore normalization",
        "I2 and I3 parameter laws where defined",
        "connection on the stated twist",
        "quadratic affine law"
      ],
      "higher_weights": [
        3,
        4
      ]
    },
    {
      "order": 6,
      "checked": [
        "Ore normalization",
        "I2 and I3 parameter laws where defined",
        "connection on the stated twist",
        "quadratic affine law"
      ],
      "higher_weights": [
        3,
        4
      ]
    }
  ]
}


==> anc/results/curves__verify_extension_recovery.log <==
{
  "status": "passed",
  "checks": [
    "Direct commutator, connection term, recovery normalization, and nilpotence",
    "Holomorphic splitting change and the positive extension-cocycle sign",
    "Endpoint frame covariance as a Hom(M,L)-valued differential",
    "Rank-three fibre product, addition pushout, and scalar pushout",
    "Horizontal residues and polar primitives at zeros of orders 1 through 5",
    "The fixed multiplier rho_L/rho_M inside the varying matrix multiplier"
  ]
}


==> anc/results/curves__verify_hierarchy_recovery.log <==
{
  "status": "passed",
  "checks": [
    "All coefficients of the residue operators transform with the stated density twists, orders 2 through 6",
    "Selected quartic covariance and its nonzero change with ambient order",
    "Dual-number differentiation of the quartic and vanishing first self-brackets",
    "Kernel agreement to order n gives a comparison one-form vanishing to order n",
    "Covariant derivative pole orders, multiplicities 1 through 6"
  ]
}


==> anc/results/curves__verify_hyperelliptic_kernel.log <==
{
  "status": "passed",
  "checks": [
    "Diagonal residue normalization H(x,x)=1",
    "Quotient-free identity for the regularized kernel",
    "Displayed first coefficient u",
    "Displayed quotient-free second coefficient v",
    "Displayed quotient-free third coefficient a3",
    "Cubic obtained from the actual kernel and Ore normalization",
    "Cubic numerator after f=S^2+R",
    "Leading coefficient proving nonvanishing when 1<=deg(R)<=g",
    "X_0(23) polynomial remainder",
    "X_0(23) cubic specialization with the stated factor 1/8"
  ]
}


==> anc/results/curves__verify_kernel_cubic.log <==
{
  "status": "passed",
  "checks": [
    "Half-differential regularization through cubic order",
    "Cancellation of both coordinate anomalies in the cubic",
    "Third-order Ore normalization in the free noncommutative algebra",
    "Kernel horizontal normalization agrees with I2=2B2 and I3=6B3",
    "Cubic sign under duality, before applying matrix transpose",
    "Global third-order reconstruction: affine quadratic law and the unchanged cubic"
  ]
}


==> anc/results/curves__verify_modular_brackets.log <==
{
  "status": "passed",
  "checks": {
    "formal_higher_derivatives_through_order": 7,
    "ordered_scalar_connection_cancellation_through_order": 7,
    "noncommuting_matrix_brackets_and_nonconstant_gauge_through_order": 4,
    "ordinary_iterate_curvature_correction": true,
    "fractional_linear_covariance_with_matrix_multiplier_through_order": 3
  },
  "scope": "Finite exact checks of conventions; the general proofs are in the manuscript."
}


==> anc/results/curves__verify_rational_certificate.log <==
Both polynomial identities hold in Q[x,c]/(c^2+7).
Grouped B numerator matches the existing exact coefficient calculation.
Degrees: p 6 q 3


==> anc/results/curves__x023_calculations__verify_extension_matrix_normalization.log <==
I2 central, W3 traceless with stated offdiagonal, and covariant RC1 formula: all verified exactly.


==> anc/results/curves__x023_calculations__verify_x023_cubic.log <==
{
  "f": "x**6 - 8*x**5 + 2*x**4 + 2*x**3 - 11*x**2 + 10*x - 7",
  "S": "x**3 - 4*x**2 - 7*x - 27",
  "f_minus_S_squared": "-276*x**2 - 368*x - 736",
  "cubic_differential": "-23*(9*x**2+12*x+5)*(dx/y)**3",
  "modular_cubic": "-23*(9*f1**2*f2+12*f1*f2**2+5*f2**3)",
  "modular_cubic_coefficients_n_0_to_21": {
    "0": 0,
    "1": 0,
    "2": 0,
    "3": 0,
    "4": -207,
    "5": 138,
    "6": 1610,
    "7": -414,
    "8": -5727,
    "9": 506,
    "10": 7866,
    "11": 2898,
    "12": -299,
    "13": -10350,
    "14": -4278,
    "15": 7222,
    "16": -20148,
    "17": 32154,
    "18": 19412,
    "19": -31740,
    "20": 5106,
    "21": -46322
  },
  "local_normalization_check": true,
  "polynomial_identity_check": true,
  "modular_model_series_identity_through_q4": true,
  "modular_model_sturm_bound": 24,
  "modular_model_sturm_coefficients_q0_to_q24": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "modular_model_global_sturm_check": true,
  "scope": "Scalar cubic verification; matrix extension is verified by verify_x023_extension.py"
}


==> anc/results/curves__x023_calculations__verify_x023_extension.log <==
input ready
B done
C done
{
  "u": [
    "-(3*x**5 - 20*x**4 + 4*x**3 + 3*x**2 - 11*x + 5)/(2*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))",
    "0",
    "(3*x**2 - 8*x - 7)/(2*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))",
    "0"
  ],
  "v": [
    "(6*x**10 - 80*x**9 + 295*x**8 - 103*x**7 - 75*x**6 + 164*x**5 + 105*x**4 - 335*x**3 + 178*x**2 - 89*x - 1)/((x**3 - x + 1)**2*(x**3 - 8*x**2 + 3*x - 7)**2)",
    "0",
    "-(6*x**7 - 56*x**6 + 113*x**5 + 119*x**4 - 44*x**3 + 8*x**2 + 98*x - 63)/((x**3 - x + 1)**2*(x**3 - 8*x**2 + 3*x - 7)**2)",
    "0"
  ],
  "g": [
    "1/(2*x)",
    "(x**2 - 4*x - 7)/14",
    "0",
    "-1/(14*x)"
  ],
  "B": [
    "-(81*x**5 - 648*x**4 + 246*x**3 + 1783*x**2 + 1871*x + 575)/(14*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))",
    "(3*x**6 - 24*x**5 + 50*x**4 - 89*x**3 - 251*x**2 - 437*x - 230)/(14*x*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))",
    "(81*x**3 - 324*x**2 - 483*x - 230)/(14*x*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))",
    "-(3*x**2 - 12*x + 23)/(14*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7))"
  ],
  "C": [
    "-7452*(3*x**2 - 8*x - 7)/(7*(x**3 - x + 1)**2*(x**3 - 8*x**2 + 3*x - 7)**2)",
    "6624*(3*x**2 - 8*x - 7)/(7*(x**3 - x + 1)**2*(x**3 - 8*x**2 + 3*x - 7)**2)",
    "7452*(3*x**5 - 20*x**4 + 4*x**3 + 3*x**2 - 11*x + 5)/(7*(x**3 - x + 1)**3*(x**3 - 8*x**2 + 3*x - 7)**3)",
    "-6624*(3*x**5 - 20*x**4 + 4*x**3 + 3*x**2 - 11*x + 5)/(7*(x**3 - x + 1)**3*(x**3 - 8*x**2 + 3*x - 7)**3)"
  ],
  "C_times_y6": [
    "-7452*(3*x**2 - 8*x - 7)*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7)/7",
    "6624*(3*x**2 - 8*x - 7)*(x**3 - x + 1)*(x**3 - 8*x**2 + 3*x - 7)/7",
    "7452*(3*x**5 - 20*x**4 + 4*x**3 + 3*x**2 - 11*x + 5)/7",
    "-6624*(3*x**5 - 20*x**4 + 4*x**3 + 3*x**2 - 11*x + 5)/7"
  ],
  "basis": [
    "1",
    "c",
    "y",
    "c*y"
  ],
  "c_squared": -7,
  "compact_formula_verified": true,
  "compact_formula": "C12=lambda*828*(9-8*c)/7*(y_prime-S_prime)/y**4"
}


==> anc/results/curves__x023_calculations__verify_x023_extension_q.log <==
{
  "normalization": "lambda=7/(828*(9-8*c)), c\u00b2=-7",
  "horizontal_nilpotent_frame": "n_h=psi*n_divisor, psi=q^-3*u(q), u(0)=1",
  "D_log_u": "3-3*f1\u00b2/f2+8*f1+7*f2",
  "u_coefficients_q0_to_q15": [
    "1",
    "2",
    "1",
    "-12",
    "-65/2",
    "-151/5",
    "1633/30",
    "24274/105",
    "261061/840",
    "-3985/252",
    "-11573293/12600",
    "-59976019/34650",
    "-302872931/277200",
    "3576246983/1801800",
    "30643075051/5045040",
    "624464473079/94594500"
  ],
  "C_coefficients_q0_to_q21": [
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "-6",
    "64",
    "-230",
    "120",
    "1401",
    "-18736/5",
    "3869/5",
    "260588/21",
    "-1727779/84",
    "-506224/105",
    "310884799/6300",
    "-670099849/17325",
    "-355058107/9240"
  ],
  "first_nonzero_coefficient": {
    "exponent": 9,
    "value": "-6"
  },
  "F_horizontal_matrix": "[[a,b],[0,-a]]",
  "remaining_constant_gauge": "b/a has zero constant term at infinity",
  "b_coefficients_q0_to_q17": [
    "0",
    "0",
    "0",
    "0",
    "0",
    "1/414",
    "-8/621",
    "1/46",
    "-1/414",
    "-559/12420",
    "106/1035",
    "-3223/28980",
    "-9241/173880",
    "21577/69552",
    "-166979/434700",
    "13778609/57380400",
    "-508303/19126800",
    "-32210707/165765600"
  ],
  "matrix_wronskian_identity_through_q21": true,
  "closed_multiplier_identity_sturm_bound": 4,
  "closed_multiplier_identity_checked_through": 24,
  "meaning": "Exact horizontal-frame Fourier coefficients from the independently verified principal-part kernel gluing construction.",
  "precision_audit": {
    "input_known_mod_q": 30,
    "C_known_mod_q": 28,
    "b_over_a_known_mod_q": 20,
    "b_known_mod_q": 24,
    "C_reported_through_q": 21,
    "b_reported_through_q": 17
  }
}


==> anc/results/curves__x023_calculations__verify_x023_series.log <==
{
  "basis_definition": "h=eta(tau)eta(23tau), theta=sum q^(x^2+xy+6y^2); f2=h^2, f1=h*theta-f2",
  "f1_coefficients_n_0_to_29": [
    0,
    1,
    0,
    -1,
    -1,
    0,
    -2,
    2,
    -1,
    2,
    2,
    -4,
    3,
    3,
    2,
    -4,
    0,
    2,
    0,
    -2,
    -2,
    -6,
    -2,
    1,
    5,
    -1,
    0,
    1,
    -4,
    -3
  ],
  "f2_coefficients_n_0_to_29": [
    0,
    0,
    1,
    -2,
    -1,
    2,
    1,
    2,
    -2,
    0,
    -2,
    -2,
    1,
    0,
    0,
    2,
    3,
    -2,
    2,
    0,
    0,
    -2,
    -2,
    0,
    0,
    -4,
    3,
    2,
    -2,
    0
  ],
  "scalar_cubic_coefficients": {
    "3": "c111",
    "4": "3*c112",
    "5": "-3*c111 - 6*c112 + 3*c122",
    "6": "-3*c111 - 9*c112 - 12*c122 + c222",
    "7": "3*c111 + 12*c112 + 3*c122 - 6*c222",
    "8": "24*c112 + 33*c122 + 9*c222",
    "9": "8*c111 - 12*c112 - 9*c122 + 10*c222"
  },
  "stein_first_six_coefficients_match": true,
  "matrix_pair_recurrence_verified": true,
  "scope": "Basis and scalar tensor series; matrix extension coefficients are computed by verify_x023_extension_q.py"
}


==> anc/results/exposition_checks.log <==
{
  "status": "passed",
  "checks": {
    "first_matrix_self_bracket": true,
    "third_matrix_self_bracket": true,
    "smooth_genus_two_model": true,
    "kernel_linear_connection": true,
    "divisor_frame_expansion": true,
    "horizontal_gauge_equation": true,
    "horizontal_kernel_expansion": true,
    "horizontal_quadratic_coefficient": true,
    "horizontal_cubic_coefficient_at_zero": true,
    "quadratic_derivative_at_zero": true,
    "canonical_cubic": true,
    "trace_invariants": true,
    "null_congruence": true,
    "null_schwarzian": true,
    "nilpotent_points": true,
    "primitive_exterior_subspace": true,
    "unsquared_primitive_determinant": true,
    "null_determinant_0": true,
    "null_determinant_1": true,
    "simple_null_apparent_exponents": true
  },
  "sympy": "1.14.0"
}
All 20 exact worked-example checks passed.


==> anc/results/siegel__applications__run_applications.log <==
explicit_compute.py PASS
explicit_transversality.py PASS
scalar_compute.py PASS
scalar_exterior_point.py PASS
scalar_primitive_bridge.py PASS
scalar_null_cover.py PASS
null_operator.py PASS
rank_one_verified.py PASS
igusa_compute.py PASS
modular_apparent_check.py PASS
primitive_trace_operator.py PASS
application_refinements.py PASS
All application calculation suites passed.


==> anc/results/siegel__geodesic_checks.log <==
{
  "quadratic_extension_of_graph_Schwarzian": true,
  "full_connection_change": true,
  "acceleration_comparison_in_factor_order": true,
  "cubic_pole_formula": true,
  "chi10_cubic_pole_coefficient": true,
  "determinant_projection_factor": true,
  "EI_Q22_equals_eight_bracket": true,
  "YZ_raw_coefficients_W3_zero": true,
  "YZ_raw_coefficients_W4_two_fifths_p3": true
}


==> anc/results/siegel__independent__v1.log <==
=== 22.1  pencil y^2 = x^5 + b x + t ===
  A J + J A^T = 0 : True
  K = -(40b/d_b)(4b,-5t)^T(4b,-5t) : True    rank K = 1
  nabla s_b = (7/2) eta_0 : True
  Q(s,nabla^3 s) - 7840 b^3/d_b : 0
  W_s + 11524800 b^6/d_b^2 : 0
  W = -3h^2/16 : True
  operator coefficients match (22.x): [True, True, True, True]
  Calabi-Yau self-duality: True
  Euler-polynomial identity (coefficients on the left): True


==> anc/results/siegel__independent__v2.log <==
=== hypergeometric Euler identity, done correctly ===
  t^4 d_b L = 256b^5 th(th-1)(th-2)(th-3) + 3125t^4(th-7/10)(th+1/10)(th+9/10)(th+17/10) : True
  DLMF parameters: numerator [-7/40, 1/40, 9/40, 17/40]  denominator (1/4,1/2,3/4) from th(th-1/4)(th-1/2)(th-3/4) after th->4*vartheta: True

=== 22.3  second rank-one factor  y^2 = x^5+a x^3+(3a^2/10)x+t ===
  A J + J A^T = 0 : True
  K = -(100a/D_a)(125t,3a^3)^T(...) : True  rank 1
  nabla s_a = (225/2) eta_1 : True
  Q(s_a,nabla^3 s_a) - 11390625 a^7/D_a : 0
  W + 389239013671875 a^14/(16 D_a^2) : 0
  operator (22.x) coefficients match: [True, True, True, True]
  d_{a,3a^2/10} = D_a/3125 : True


==> anc/results/siegel__independent__v3.log <==
Pf(Q1) = 16/3 : True
det R_eta0 = 32400 p/d^3 : True
eta_0 operator coefficients (21.x): [True, True, True, True]
Abel: l3 = 3d'/d - p'/p : True
Q(eta0,nabla eta0) = -4(125t^2+84)/d : True
  sheet +: h = 4H/d^2 : True
           W = -3h^2/16 : True
  sheet -: h = 4H/d^2 : True
           W = -3h^2/16 : True
H_+H_- = alpha^2 N_12 : True
  (so F8^2 + 7d(44 t G4)^2 = alpha^2 N12, i.e. 13552 = 7*44^2 : True )


==> anc/results/siegel__independent__v4.log <==
=== 23.1 normalization check on X^6+Z^6 ===
   (J2,J4,J6,J10) = [-240, 1620, -119880, -46656]   expected (-240,1620,-119880,-46656)

=== 23.1 main pencil sextic ===
   A_Cl = -23/60  expect -23/60 : True
   B_Cl = 103/11250  expect 103/11250 : True
   C_Cl - (6250t^2+99)/562500 = 0
   D_Cl + (39062500t^4-10237500t^2+8281)/56953125000 = 0
   J2,J4 = 46 -44    J6 - (2250t^2-72) = 0
   J10 - d(t) = 0
   disc_x(x^5+x^3+x+t) = d : True

=== 23.5 rank-one pencil x^5-x+t ===
   (J2,J4,J6,J10) = [-40, -80, 320, 3125*t**4 - 256]   expected (-40,-80,320, 3125t^4-256)

=== 23.2 modular ratios ===
   R4 = -1584/529  expect -1584/529 : True
   R6 - 432(3375t^2+904)/12167 = 0
   R10 - 243 d/102981488 = 0
   U_mod=(12167 R6-390528)/1458000 = t^2 : True
   j3/j1 = (2250t^2-72)/46^3 : True

=== 23.2 period equations F24, F22 (in weighted coordinates) ===
   F24 = 529 E4 chi10^2 + 1584 chi12^2 : True
   F22 vanishes : True

=== 23.5 rank-one modular equations ===
   5E4chi10^2+36chi12^2 : True
   25E6chi10^3-1512chi12^3 : True
   R4,R6,R10 = -36/5 1512/25 243/200000 - 243*t**4/16384


==> anc/results/siegel__independent__v5.log <==
=== Prop 21.3 : primitive fifth-order operator in scalar covariants ===
   residual vanishes in all six exterior coordinates: True


==> anc/results/siegel__independent__v6.log <==
=== 17.x  2x2 identity  tr(PXQX) = tr(PX)tr(QX) - 2<P,Q> det X ===
   True

=== 17.x  Pi_- normalisation and the epsilon table ===
  Pi_-(tr(P dZ) tr(Q dZ)) = <P,Q> : True
  Pi_+ : C_Q(alpha) = 2 Pi_+(q alpha) : True
  Pi_+ : r_Q        =   Pi_+(q^2)     : True
  Pi_- : C_Q(alpha) = - Pi_-(q alpha) : True
  Pi_- : r_Q        = -1/2 Pi_-(q^2)  : True

=== 17.x  genus-one R_theta = D(E2/12) - (E2/12)^2 = -E4/144 ===
   True

=== 17.x  corrected-jet closed form and bracket independence ===
  dF_[r]/d(theta) = -r(w+r-1) F_[r-1] : True
   n=1: cancellation relation holds: True
   n=2: cancellation relation holds: True
   n=3: cancellation relation holds: True
   n=4: cancellation relation holds: True
   n=5: cancellation relation holds: True


==> anc/results/siegel__independent__v7.log <==
I(0) = Matrix([[-7769, 0], [0, -689]]) /1008   expect diag(-7769,-689)
S(0) = Matrix([[-295/84, 0], [0, 295/84]])   expect diag(-295/84, 295/84)
DI(0)= Matrix([[0, 72257/1512], [72257/10584, 0]])   expect offdiag 72257/1512, 72257/10584
c(0) + 454363969114225/14114653056 = 0
q - N12/(98 d^4) : 0
c + 28800 P8^2/(16807 d^7) : 0
R = 26542080000 d^6 P8^4/N12^5 : True
28800^2*98^5/16807^2 = 26542080000
K matches (20.x): True   det K = 112/(3125*t**4 + 1208*t**2 + 144)
J + 15360 P8/(7 d^5) : 0
W = -4 det(K) J = 983040 P8/d^6 : True
coprimality: gcd(P8,N12)= 1  gcd(P8,d)= 1  gcd(P8,P8')= 1  gcd(N12,d)= 1
gamma = tr a1 = d'/(2d) : True
rho = c'/(2c) = P8'/P8 - (7/2) d'/d : True


==> anc/results/siegel__projected_calculus_checks.log <==
PASS: corrected jets and their closed formula through order 6
PASS: connection cancellation for brackets through order 6
PASS: second-bracket correction and Serre coefficient
PASS: quartic invariants under the generators of GL(2)
PASS: determinant and quartic transvectant normalizations
PASS: elliptic restriction used for the nonconstant Igusa example


==> anc/results/siegel__tensor_scalarization_checks.log <==
{
  "status": "passed",
  "checks": [
    {
      "check": "top projection of the cotangent correction",
      "passed": true
    },
    {
      "check": "determinant projection of the cotangent correction",
      "passed": true
    },
    {
      "check": "determinant projection of the quadratic correction",
      "passed": true
    },
    {
      "check": "both second brackets: symbolic weights and shift",
      "passed": true
    },
    {
      "check": "corrected full Hessian with noncommuting coefficients",
      "passed": true
    },
    {
      "check": "ordered matrix determinant bracket is independent of G",
      "passed": true
    },
    {
      "check": "ordered matrix highest-component bracket is independent of G",
      "passed": true
    },
    {
      "check": "scalar determinant bracket under symplectic inversion",
      "passed": true
    },
    {
      "check": "primitive derivative 0 lies in the kernel of contraction",
      "passed": true
    },
    {
      "check": "primitive derivative 1 lies in the kernel of contraction",
      "passed": true
    },
    {
      "check": "primitive derivative 2 lies in the kernel of contraction",
      "passed": true
    },
    {
      "check": "primitive derivative 3 lies in the kernel of contraction",
      "passed": true
    },
    {
      "check": "primitive derivative 4 lies in the kernel of contraction",
      "passed": true
    },
    {
      "check": "oriented primitive Wronskian",
      "passed": true
    },
    {
      "check": "squared commutator--Wronskian identity",
      "passed": true
    },
    {
      "check": "unsquared binary joint-invariant identity",
      "passed": true
    },
    {
      "check": "null-line cyclic determinant",
      "passed": true
    },
    {
      "check": "Yang--Zudilin kernel Wronskian",
      "passed": true
    },
    {
      "check": "Yang--Zudilin kernel pairing",
      "passed": true
    },
    {
      "check": "Yang--Zudilin I2 dictionary",
      "passed": true
    },
    {
      "check": "Yang--Zudilin W3 vanishes",
      "passed": true
    },
    {
      "check": "Yang--Zudilin W4 equals 2p3/5",
      "passed": true
    }
  ]
}


==> anc/results/siegel__verify_primitive_identities.log <==
{
  "status": "passed",
  "method": "Exact rational identities in SymPy.",
  "checks": {
    "joint_coefficient_determinant": true,
    "polarization_determinant": true,
    "signed_primitive_Wronskian": true
  }
}


==> anc/results/verification_all.json <==
{
  "scope": "all",
  "python": "3.12.14",
  "sympy": "1.14.0",
  "results": [
    {
      "script": "curves/verify_curve_formalism.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 4.951,
      "log": "curves__verify_curve_formalism.log"
    },
    {
      "script": "curves/verify_kernel_cubic.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.357,
      "log": "curves__verify_kernel_cubic.log"
    },
    {
      "script": "curves/verify_modular_brackets.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 28.954,
      "log": "curves__verify_modular_brackets.log"
    },
    {
      "script": "curves/verify_extension_recovery.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 1.119,
      "log": "curves__verify_extension_recovery.log"
    },
    {
      "script": "curves/verify_hierarchy_recovery.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 61.062,
      "log": "curves__verify_hierarchy_recovery.log"
    },
    {
      "script": "curves/verify_rational_certificate.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.369,
      "log": "curves__verify_rational_certificate.log"
    },
    {
      "script": "curves/verify_hyperelliptic_kernel.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.834,
      "log": "curves__verify_hyperelliptic_kernel.log"
    },
    {
      "script": "curves/x023_calculations/verify_x023_series.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.508,
      "log": "curves__x023_calculations__verify_x023_series.log"
    },
    {
      "script": "curves/x023_calculations/verify_x023_cubic.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 3.577,
      "log": "curves__x023_calculations__verify_x023_cubic.log"
    },
    {
      "script": "curves/x023_calculations/verify_extension_matrix_normalization.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.926,
      "log": "curves__x023_calculations__verify_extension_matrix_normalization.log"
    },
    {
      "script": "curves/x023_calculations/verify_x023_extension.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.405,
      "log": "curves__x023_calculations__verify_x023_extension.log"
    },
    {
      "script": "curves/x023_calculations/verify_x023_extension_q.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.054,
      "log": "curves__x023_calculations__verify_x023_extension_q.log"
    },
    {
      "script": "siegel/projected_calculus_checks.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 1.305,
      "log": "siegel__projected_calculus_checks.log"
    },
    {
      "script": "siegel/tensor_scalarization_checks.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 5.241,
      "log": "siegel__tensor_scalarization_checks.log"
    },
    {
      "script": "siegel/geodesic_checks.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.281,
      "log": "siegel__geodesic_checks.log"
    },
    {
      "script": "siegel/applications/run_applications.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 20.614,
      "log": "siegel__applications__run_applications.log"
    },
    {
      "script": "siegel/verify_primitive_identities.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.537,
      "log": "siegel__verify_primitive_identities.log"
    },
    {
      "script": "siegel/independent/v1.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 1.812,
      "log": "siegel__independent__v1.log"
    },
    {
      "script": "siegel/independent/v2.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 4.008,
      "log": "siegel__independent__v2.log"
    },
    {
      "script": "siegel/independent/v3.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 8.331,
      "log": "siegel__independent__v3.log"
    },
    {
      "script": "siegel/independent/v4.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.601,
      "log": "siegel__independent__v4.log"
    },
    {
      "script": "siegel/independent/v5.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.282,
      "log": "siegel__independent__v5.log"
    },
    {
      "script": "siegel/independent/v6.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 0.752,
      "log": "siegel__independent__v6.log"
    },
    {
      "script": "siegel/independent/v7.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 4.946,
      "log": "siegel__independent__v7.log"
    },
    {
      "script": "exposition_checks.py",
      "exit_code": 0,
      "printed_false": false,
      "status": "passed",
      "seconds": 7.658,
      "log": "exposition_checks.log"
    }
  ],
  "status": "passed"
}


==> anc/run_all.py <==
"""Reproduce the combined exact calculations for Higher Schwarzians.

Run from any working directory: python /path/to/anc/run_all.py
Outputs are written under anc/results and beside the generating scripts.
"""
from pathlib import Path
import argparse
import json
import platform
import re
import subprocess
import sys
import time
import sympy

ROOT = Path(__file__).resolve().parent
parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument("--scope", choices=["all", "curves", "siegel", "independent", "exposition"], default="all")
args = parser.parse_args()

curves = [
    "curves/verify_curve_formalism.py",
    "curves/verify_kernel_cubic.py",
    "curves/verify_modular_brackets.py",
    "curves/verify_extension_recovery.py",
    "curves/verify_hierarchy_recovery.py",
    "curves/verify_rational_certificate.py",
    "curves/verify_hyperelliptic_kernel.py",
    "curves/x023_calculations/verify_x023_series.py",
    "curves/x023_calculations/verify_x023_cubic.py",
    "curves/x023_calculations/verify_extension_matrix_normalization.py",
    "curves/x023_calculations/verify_x023_extension.py",
    "curves/x023_calculations/verify_x023_extension_q.py",
]
siegel = [
    "siegel/projected_calculus_checks.py",
    "siegel/tensor_scalarization_checks.py",
    "siegel/geodesic_checks.py",
    "siegel/applications/run_applications.py",
    "siegel/verify_primitive_identities.py",
]
independent = ["siegel/independent/v%d.py" % i for i in range(1,8)]
exposition = ["exposition_checks.py"]
scripts = {"curves":curves,"siegel":siegel,"independent":independent,
           "exposition":exposition,
           "all":curves+siegel+independent+exposition}[args.scope]

results_dir = ROOT / "results"
results_dir.mkdir(exist_ok=True)
report = {"scope": args.scope, "python":platform.python_version(),
          "sympy":sympy.__version__, "results":[]}
for script in scripts:
    path=ROOT/script
    start=time.monotonic()
    proc=subprocess.run([sys.executable,str(path)],cwd=path.parent,
                        text=True,stdout=subprocess.PIPE,stderr=subprocess.STDOUT)
    output=proc.stdout
    printed_false=bool(re.search(r"\bFalse\b",output))
    passed=proc.returncode==0 and not printed_false
    logname=script.replace("/","__").replace(".py",".log")
    (results_dir/logname).write_text(output,encoding="utf-8")
    report["results"].append({
        "script":script,"exit_code":proc.returncode,
        "printed_false":printed_false,"status":"passed" if passed else "failed",
        "seconds":round(time.monotonic()-start,3),"log":logname})
    report["status"]="passed" if all(x["status"]=="passed" for x in report["results"]) else "failed"
    (results_dir/("verification_"+args.scope+".json")).write_text(
        json.dumps(report,indent=2)+"\n",encoding="utf-8")
    print(("PASS " if passed else "FAIL ")+script,flush=True)
    if not passed:
        print(output[-5000:],flush=True)
        raise SystemExit(proc.returncode or 1)
print("All %d entry points passed; the application entry point runs twelve suites." % len(scripts),flush=True)



==> anc/siegel/applications/application_refinements.json <==
{
  "status": "passed",
  "main_q_c_R_checked": true,
  "binary_joint_invariant_checked": true,
  "primitive_volume_and_sign_checked": true,
  "primitive_leading_coefficient_checked": true,
  "second_rank_one_h": "11390625*a**7/(54*a**10 + 56250*a**5*t**2 + 9765625*t**4)",
  "second_rank_one_W": "-389239013671875*a**14/(16*(54*a**10 + 56250*a**5*t**2 + 9765625*t**4)**2)",
  "second_rank_one_coefficients": [
    "-56109375/(16*(54*a**10 + 56250*a**5*t**2 + 9765625*t**4))",
    "9765625*t/(54*a**10 + 56250*a**5*t**2 + 9765625*t**4)",
    "625*(357*a**5 + 390625*t**2)/(2*(54*a**10 + 56250*a**5*t**2 + 9765625*t**4))",
    "25000*t*(9*a**5 + 3125*t**2)/(54*a**10 + 56250*a**5*t**2 + 9765625*t**4)"
  ],
  "second_rank_one_full_residual_checked": true
}


==> anc/siegel/applications/application_refinements.log <==
Application refinements: normalization, binary invariant, and second rank-one residual passed.


==> anc/siegel/applications/application_refinements.py <==
"""Normalization, scalar invariant, and second rank-one checks for Sections 19--22."""
import contextlib
import io
import json
from pathlib import Path
import runpy
import sympy as s

root = Path(__file__).resolve().parent
t = s.symbols('t')
data = json.loads((root/'explicit_formulas.json').read_text())
mat = lambda key: s.Matrix([[s.sympify(e) for e in row] for row in data[key]])
a1, a2, S = mat('a1'), mat('a2'), mat('S')
d = 3125*t**4+1208*t**2+144
P = (22968750000*t**8-214863009375*t**6-205941087232*t**4
     -56411909744*t**2-4911163776)
N = (67291259765625*t**12+842772656250000*t**10+1019287360500000*t**8
     +660155943176960*t**6+196495468427520*t**4+24928225026048*t**2+1039421030400)
q = s.cancel(s.trace(S*S))
T = (S.diff(t)+a1*S-S*a1).applyfunc(s.cancel)
C = (S*T-T*S).applyfunc(s.cancel)
c = s.cancel(s.trace(C*C))
assert s.cancel(q-N/(98*d**4)) == 0
assert s.cancel(c+28800*P**2/(16807*d**7)) == 0
assert s.cancel(c*c/q**5-26542080000*d**6*P**4/N**5) == 0
K = -4/d*s.Matrix([[125*t**2+84,-88*t],[-88*t,175*t**2+12]])
phi = [K,S*K,T*K]
J = s.Matrix([[m[0,0],2*m[0,1],m[1,1]] for m in phi]).det(method='domain-ge')
assert s.cancel(J+15360*P/(7*d**5)) == 0
assert s.cancel(s.trace(a1)-s.diff(d,t)/(2*d)) == 0
assert s.cancel(5*s.trace(a1)-s.diff(c,t)/(2*c)-6*s.diff(d,t)/d+s.diff(P,t)/P) == 0
# Independent check of the primitive volume and sign at t=0.
rows = s.Matrix([[s.sympify(e) for e in row] for row in
                 json.loads((root/'scalar_formulas.json').read_text())['hodge_wedge_rows_at0']])
pairs = [(0,1),(0,2),(0,3),(1,2),(1,3),(2,3)]
def wedge(a,b): return s.Matrix([[a[i]*b[j]-a[j]*b[i] for i,j in pairs]])
e1,e2 = s.eye(4)[0,:],s.eye(4)[1,:]
f1 = s.Rational(3,4)*s.eye(4)[3,:]+s.Rational(1,4)*e2
f2 = s.Rational(1,4)*s.eye(4)[2,:]
basis = s.Matrix.vstack(wedge(e1,e2),wedge(e1,f1)-wedge(e2,f2),
                        wedge(e1,f2),wedge(e2,f1),wedge(f1,f2))
cols = [0,1,3,4,5]
W0 = rows[:5,cols].det()/basis[:,cols].det()
assert s.cancel(W0-(983040*P/d**6).subs(t,0)) == 0
for pol in [d,P,N]: assert s.gcd(pol,s.diff(pol,t)) == 1
for p0,p1 in [(d,P),(d,N),(P,N)]: assert s.gcd(p0,p1) == 1
# Reproduce the additional rank-one equation, with the uniform polarization.
with contextlib.redirect_stdout(io.StringIO()):
    rank = runpy.run_path(str(root/'rank_one_verified.py'))
a, t = rank['a'],rank['t']
A, Q = rank['A2'],rank['Q2']
can = lambda m:m.applyfunc(s.cancel)
jets = [rank['s2']]
for _ in range(4): jets.append(can(jets[-1].diff(t)+jets[-1]*A))
h = s.factor((jets[0]*Q*jets[3].T)[0])
k = s.factor((jets[2]*Q*jets[3].T)[0])
j = s.factor((jets[4]*Q*jets[3].T)[0])
c3 = s.factor(-2*s.diff(h,t)/h)
c2 = s.factor(-(k+s.diff(h,t,2)+c3*s.diff(h,t))/h)
c1 = s.factor(-(s.diff(k,t)+c3*k)/h)
c0 = s.factor((c1*s.diff(h,t)-c2*k-j)/h)
coeffs = [c0,c1,c2,c3]
Da = 54*a**10+56250*a**5*t**2+9765625*t**4
expected = [-s.Rational(56109375,16)/Da,9765625*t/Da,
            625*(357*a**5+390625*t**2)/(2*Da),25000*t*(9*a**5+3125*t**2)/Da]
assert all(s.cancel(x-y)==0 for x,y in zip(coeffs,expected))
assert can(jets[4]+sum((c*r for c,r in zip(coeffs,jets)),s.zeros(1,4))) == s.zeros(1,4)
W = s.factor(s.Matrix.vstack(*jets[:4]).det(method='domain-ge'))
assert s.cancel(h-11390625*a**7/Da) == 0
assert s.cancel(W+389239013671875*a**14/(16*Da**2)) == 0
assert s.cancel(W+3*h*h/16) == 0
result = {'status':'passed','main_q_c_R_checked':True,'binary_joint_invariant_checked':True,
          'primitive_volume_and_sign_checked':True,'primitive_leading_coefficient_checked':True,
          'second_rank_one_h':str(h),'second_rank_one_W':str(W),
          'second_rank_one_coefficients':[str(v) for v in coeffs],
          'second_rank_one_full_residual_checked':True}
(root/'application_refinements.json').write_text(json.dumps(result,indent=2)+'\n')
print('Application refinements: normalization, binary invariant, and second rank-one residual passed.')


==> anc/siegel/applications/application_verification_results.json <==
[
  {
    "script": "explicit_compute.py",
    "exit_code": 0,
    "seconds": 1.49
  },
  {
    "script": "explicit_transversality.py",
    "exit_code": 0,
    "seconds": 1.1
  },
  {
    "script": "scalar_compute.py",
    "exit_code": 0,
    "seconds": 1.51
  },
  {
    "script": "scalar_exterior_point.py",
    "exit_code": 0,
    "seconds": 0.31
  },
  {
    "script": "scalar_primitive_bridge.py",
    "exit_code": 0,
    "seconds": 0.42
  },
  {
    "script": "scalar_null_cover.py",
    "exit_code": 0,
    "seconds": 0.42
  },
  {
    "script": "null_operator.py",
    "exit_code": 0,
    "seconds": 9.04
  },
  {
    "script": "rank_one_verified.py",
    "exit_code": 0,
    "seconds": 1.55
  },
  {
    "script": "igusa_compute.py",
    "exit_code": 0,
    "seconds": 0.54
  },
  {
    "script": "modular_apparent_check.py",
    "exit_code": 0,
    "seconds": 0.29
  },
  {
    "script": "primitive_trace_operator.py",
    "exit_code": 0,
    "seconds": 0.62
  },
  {
    "script": "application_refinements.py",
    "exit_code": 0,
    "seconds": 3.31
  }
]


==> anc/siegel/applications/explicit_compute.log <==
A = Matrix([
[-5*t*(375*t**2 + 76)/(2*(3125*t**4 + 1208*t**2 + 144)),   2*(5*t - 6)*(5*t + 6)/(3125*t**4 + 1208*t**2 + 144),                  88*t/(3125*t**4 + 1208*t**2 + 144),      -3*(125*t**2 + 84)/(3125*t**4 + 1208*t**2 + 144)],
[       -5*(43*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144), -t*(625*t**2 - 108)/(2*(3125*t**4 + 1208*t**2 + 144)),      -(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144),                   264*t/(3125*t**4 + 1208*t**2 + 144)],
[      10*t*(25*t**2 + 8)/(3125*t**4 + 1208*t**2 + 144),        -(305*t**2 + 36)/(3125*t**4 + 1208*t**2 + 144), t*(625*t**2 + 68)/(2*(3125*t**4 + 1208*t**2 + 144)),      -3*(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)],
[            -(t**2 - 12)/(3125*t**4 + 1208*t**2 + 144),     4*t*(125*t**2 + 18)/(3125*t**4 + 1208*t**2 + 144),      2*(65*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144), 3*t*(625*t**2 + 68)/(2*(3125*t**4 + 1208*t**2 + 144))]])
B = Matrix([
[-5*t*(375*t**2 + 76)/(2*(3125*t**4 + 1208*t**2 + 144)),   2*(5*t - 6)*(5*t + 6)/(3125*t**4 + 1208*t**2 + 144)],
[       -5*(43*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144), -t*(625*t**2 - 108)/(2*(3125*t**4 + 1208*t**2 + 144))]])
C_0 = Matrix([
[            88*t/(3125*t**4 + 1208*t**2 + 144), -3*(125*t**2 + 84)/(3125*t**4 + 1208*t**2 + 144)],
[-(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144),              264*t/(3125*t**4 + 1208*t**2 + 144)]])
D = Matrix([
[10*t*(25*t**2 + 8)/(3125*t**4 + 1208*t**2 + 144),    -(305*t**2 + 36)/(3125*t**4 + 1208*t**2 + 144)],
[      -(t**2 - 12)/(3125*t**4 + 1208*t**2 + 144), 4*t*(125*t**2 + 18)/(3125*t**4 + 1208*t**2 + 144)]])
E = Matrix([
[t*(625*t**2 + 68)/(2*(3125*t**4 + 1208*t**2 + 144)),      -3*(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)],
[     2*(65*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144), 3*t*(625*t**2 + 68)/(2*(3125*t**4 + 1208*t**2 + 144))]])
L = Matrix([
[-2*t*(21875*t**2 + 9244)/(7*(3125*t**4 + 1208*t**2 + 144)),    4*(3875*t**2 - 1092)/(7*(3125*t**4 + 1208*t**2 + 144))],
[     4*(2275*t**2 - 372)/(7*(3125*t**4 + 1208*t**2 + 144)), -2*t*(21875*t**2 - 788)/(7*(3125*t**4 + 1208*t**2 + 144))]])
M = Matrix([
[-21*(125*t**2 + 84)/(4*(3125*t**4 + 1208*t**2 + 144)),                990*t/(7*(3125*t**4 + 1208*t**2 + 144))],
[                  462*t/(3125*t**4 + 1208*t**2 + 144), -45*(175*t**2 + 12)/(28*(3125*t**4 + 1208*t**2 + 144))]])
a1 = Matrix([
[t*(21875*t**2 + 9244)/(7*(3125*t**4 + 1208*t**2 + 144)), -2*(3875*t**2 - 1092)/(7*(3125*t**4 + 1208*t**2 + 144))],
[ -2*(2275*t**2 - 372)/(7*(3125*t**4 + 1208*t**2 + 144)),  t*(21875*t**2 - 788)/(7*(3125*t**4 + 1208*t**2 + 144))]])
a2 = Matrix([
[21*(125*t**2 + 84)/(4*(3125*t**4 + 1208*t**2 + 144)),              -990*t/(7*(3125*t**4 + 1208*t**2 + 144))],
[                -462*t/(3125*t**4 + 1208*t**2 + 144), 45*(175*t**2 + 12)/(28*(3125*t**4 + 1208*t**2 + 144))]])
I = Matrix([
[(57421875*t**6 + 50484500*t**4 - 15426800*t**2 - 4474944)/(28*(3125*t**4 + 1208*t**2 + 144)**2),                 -22*t*(140625*t**4 - 991640*t**2 - 214896)/(7*(3125*t**4 + 1208*t**2 + 144)**2)],
[                 -22*t*(459375*t**4 - 283624*t**2 - 79248)/(7*(3125*t**4 + 1208*t**2 + 144)**2), (24609375*t**6 - 124499500*t**4 - 31202864*t**2 - 396864)/(28*(3125*t**4 + 1208*t**2 + 144)**2)]])
S = Matrix([
[3*(2734375*t**6 + 14582000*t**4 + 1314672*t**2 - 339840)/(14*(3125*t**4 + 1208*t**2 + 144)**2),                 -22*t*(140625*t**4 - 991640*t**2 - 214896)/(7*(3125*t**4 + 1208*t**2 + 144)**2)],
[                -22*t*(459375*t**4 - 283624*t**2 - 79248)/(7*(3125*t**4 + 1208*t**2 + 144)**2), -3*(2734375*t**6 + 14582000*t**4 + 1314672*t**2 - 339840)/(14*(3125*t**4 + 1208*t**2 + 144)**2)]])
D_I = Matrix([
[-t*(1256103515625*t**8 + 1594643750000*t**6 - 1248297444000*t**4 - 634574788864*t**2 - 60710618880)/(98*(3125*t**4 + 1208*t**2 + 144)**3),       4*(66650390625*t**8 - 530553781250*t**6 - 192529099480*t**4 - 5761844064*t**2 + 1748041344)/(49*(3125*t**4 + 1208*t**2 + 144)**3)],
[        4*(156474609375*t**8 - 214870993750*t**6 - 104665135016*t**4 - 8819060256*t**2 + 249720192)/(49*(3125*t**4 + 1208*t**2 + 144)**3), -t*(538330078125*t**8 - 5526456250000*t**6 - 2059836756000*t**4 - 36794609920*t**2 + 25321303296)/(98*(3125*t**4 + 1208*t**2 + 144)**3)]])
C = Matrix([
[             10560*t*(22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776)/(343*(3125*t**4 + 1208*t**2 + 144)**4), 120*(125*t**2 + 84)*(22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776)/(343*(3125*t**4 + 1208*t**2 + 144)**4)],
[-120*(175*t**2 + 12)*(22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776)/(343*(3125*t**4 + 1208*t**2 + 144)**4),            -10560*t*(22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776)/(343*(3125*t**4 + 1208*t**2 + 144)**4)]])
Q = Matrix([
[   0,  0,    0, 4/3],
[   0,  0,    4,   0],
[   0, -4,    0, 4/3],
[-4/3,  0, -4/3,   0]])
K = Matrix([
[-4*(125*t**2 + 84)/(3125*t**4 + 1208*t**2 + 144),              352*t/(3125*t**4 + 1208*t**2 + 144)],
[             352*t/(3125*t**4 + 1208*t**2 + 144), -4*(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)]])
det_C_0 = -21/(3125*t**4 + 1208*t**2 + 144)
trace_I = (41015625*t**6 - 37007500*t**4 - 23314832*t**2 - 2435904)/(14*(3125*t**4 + 1208*t**2 + 144)**2)
det_I = (144703125*t**4 - 767935560*t**2 + 85645456)/(784*(3125*t**4 + 1208*t**2 + 144)**2)
commutator_squared_trace = -28800*(22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776)**2/(16807*(3125*t**4 + 1208*t**2 + 144)**7)
All exact symbolic assertions passed.


==> anc/siegel/applications/explicit_compute.py <==
"""Exact genus-two Gauss--Manin/Picard--Fuchs example.

Run with Python 3 and SymPy >=1.13. All assertions are symbolic over Q(t).
Conventions: eta column; nabla eta=A eta; omega=(eta0,eta1)^t.
"""
import json
from pathlib import Path
import sympy as s

x,t=s.symbols('x t')
f=x**5+x**3+x+t
d=3125*t**4+1208*t**2+144
def simp(v): return s.factor(s.cancel(v))
def sm(M): return M.applyfunc(simp)
assert simp(s.discriminant(f,x)-d)==0
rows=[]; bez=[]
u,v,g=s.gcdex(f,s.diff(f,x),x)
assert simp(g-1)==0
for k in range(4):
    V=s.rem(v*x**k,f,x)
    U=s.div(x**k-V*s.diff(f,x),f,x)[0]
    U,V=simp(U),simp(V)
    assert s.expand(x**k-U*f-V*s.diff(f,x))==0 or simp(x**k-U*f-V*s.diff(f,x))==0
    red=s.Poly(s.expand(U+2*s.diff(V,x)),x)
    assert red.degree()<=3
    rows.append([simp(-red.nth(j)/2) for j in range(4)])
    bez.append({'U':s.sstr(U),'V':s.sstr(V)})
A=s.Matrix(rows)
B,C,D,E=A[:2,:2],A[:2,2:],A[2:,:2],A[2:,2:]
Cd=sm(C.diff(t)*C.inv()+C*E*C.inv())
L=sm(B+Cd)
M=sm(B.diff(t)+C*D-Cd*B)
a1=-L/2; a2=-M
I=sm(a2-a1.diff(t)-a1*a1)
I0=sm(I-s.trace(I)*s.eye(2)/2)
DI=sm(I.diff(t)+a1*I-I*a1)
comm=sm(I*DI-DI*I)
comm_sq_trace=simp(s.trace(comm*comm))
# Check the PF equation for the full four-dimensional differential module.
O=s.eye(4)[:2,:]
O1=O*A
O2=sm(O1.diff(t)+O1*A)
assert sm(O2-L*O1-M*O)==s.zeros(2,4)
assert simp(s.trace(A))==0
# Residue polarization, identical to the manuscript convention.
P=s.Rational(4,3)*s.Matrix([[0,0,0,1],[0,0,3,0],[0,-3,0,1],[-1,0,-1,0]])
assert sm(A*P+P*A.T)==s.zeros(4)
S=sm(P[:2,2:]*C.T)
assert S==S.T
assert simp(S.det()-112/d)==0
assert sm(S.diff(t)+a1*S+S*a1.T)==s.zeros(2)
assert sm(I*S-S*I.T)==s.zeros(2)
report={'discriminant':s.sstr(d),'bezout':bez}
names={'A':A,'B':B,'C_0':C,'D':D,'E':E,'L':L,'M':M,'a1':a1,'a2':a2,'I':I,'S':I0,'D_I':DI,'C':comm,'Q':P,'K':S}
for key,value in names.items():
    report[key]=[[s.sstr(e) for e in row] for row in value.tolist()]
    print(key+' = '+s.sstr(value))
report['det_C_0']=s.sstr(simp(C.det()))
report['trace_I']=s.sstr(simp(s.trace(I)))
report['det_I']=s.sstr(simp(I.det()))
report['commutator_squared_trace']=s.sstr(comm_sq_trace)
for key in ['det_C_0','trace_I','det_I','commutator_squared_trace']:
    print(key+' = '+report[key])
report['t0']={key:[[s.sstr(e.subs(t,0)) for e in row] for row in value.tolist()] for key,value in names.items()}
report['t0']['commutator_squared_trace']=s.sstr(comm_sq_trace.subs(t,0))
out=Path(__file__).parent
(out/'explicit_formulas.json').write_text(json.dumps(report,indent=2)+'\n')
with (out/'explicit_formulas.txt').open('w') as h:
    h.write('% Generated by explicit_compute.py; matrix convention nabla eta=A eta.\n')
    latex_names={'C_0':r'C_0','a1':r'a_1','a2':r'a_2','D_I':r'\mathcal D I'}
    for key,value in names.items():
        h.write('\\[ '+latex_names.get(key,key)+'='+s.latex(value)+' \\]\n')
    h.write('\\[\\det C_0='+s.latex(simp(C.det()))+'\\]\n')
    h.write('\\[c=\\operatorname{tr}(C^2)='+s.latex(comm_sq_trace)+'\\]\n')
print('All exact symbolic assertions passed.')


==> anc/siegel/applications/explicit_formulas.json <==
{
  "discriminant": "3125*t**4 + 1208*t**2 + 144",
  "bezout": [
    {
      "U": "-(-3125*t**3 + 1250*t**2*x**3 + 2500*t**2*x - 880*t*x**2 - 868*t + 840*x**3 + 624*x)/(3125*t**4 + 1208*t**2 + 144)",
      "V": "(-625*t**3*x + 250*t**2*x**4 + 600*t**2*x**2 + 340*t**2 - 176*t*x**3 - 244*t*x + 168*x**4 + 192*x**2 + 144)/(3125*t**4 + 1208*t**2 + 144)"
    },
    {
      "U": "(3125*t**3*x - 1750*t**2*x**2 + 250*t**2 + 880*t*x**3 + 868*t*x - 120*x**2 + 168)/(3125*t**4 + 1208*t**2 + 144)",
      "V": "-(625*t**3*x**2 + 250*t**3 - 350*t**2*x**3 - 90*t**2*x + 176*t*x**4 + 244*t*x**2 + 168*t - 24*x**3 + 24*x)/(3125*t**4 + 1208*t**2 + 144)"
    },
    {
      "U": "-(-3125*t**3*x**2 + 1750*t**2*x**3 - 250*t**2*x - 340*t*x**2 + 176*t + 120*x**3 - 168*x)/(3125*t**4 + 1208*t**2 + 144)",
      "V": "(-625*t**3*x**3 - 250*t**3*x + 350*t**2*x**4 + 90*t**2*x**2 + 176*t**2 - 68*t*x**3 + 8*t*x + 24*x**4 - 24*x**2)/(3125*t**4 + 1208*t**2 + 144)"
    },
    {
      "U": "(3125*t**3*x**3 + 1300*t**2*x**2 + 350*t**2 + 340*t*x**3 - 176*t*x + 240*x**2 + 24)/(3125*t**4 + 1208*t**2 + 144)",
      "V": "-(625*t**3*x**4 + 250*t**3*x**2 + 350*t**3 + 260*t**2*x**3 + 174*t**2*x + 68*t*x**4 - 8*t*x**2 + 24*t + 48*x**3 + 24*x)/(3125*t**4 + 1208*t**2 + 144)"
    }
  ],
  "A": [
    [
      "-5*t*(375*t**2 + 76)/(2*(3125*t**4 + 1208*t**2 + 144))",
      "2*(5*t - 6)*(5*t + 6)/(3125*t**4 + 1208*t**2 + 144)",
      "88*t/(3125*t**4 + 1208*t**2 + 144)",
      "-3*(125*t**2 + 84)/(3125*t**4 + 1208*t**2 + 144)"
    ],
    [
      "-5*(43*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)",
      "-t*(625*t**2 - 108)/(2*(3125*t**4 + 1208*t**2 + 144))",
      "-(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)",
      "264*t/(3125*t**4 + 1208*t**2 + 144)"
    ],
    [
      "10*t*(25*t**2 + 8)/(3125*t**4 + 1208*t**2 + 144)",
      "-(305*t**2 + 36)/(3125*t**4 + 1208*t**2 + 144)",
      "t*(625*t**2 + 68)/(2*(3125*t**4 + 1208*t**2 + 144))",
      "-3*(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)"
    ],
    [
      "-(t**2 - 12)/(3125*t**4 + 1208*t**2 + 144)",
      "4*t*(125*t**2 + 18)/(3125*t**4 + 1208*t**2 + 144)",
      "2*(65*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)",
      "3*t*(625*t**2 + 68)/(2*(3125*t**4 + 1208*t**2 + 144))"
    ]
  ],
  "B": [
    [
      "-5*t*(375*t**2 + 76)/(2*(3125*t**4 + 1208*t**2 + 144))",
      "2*(5*t - 6)*(5*t + 6)/(3125*t**4 + 1208*t**2 + 144)"
    ],
    [
      "-5*(43*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)",
      "-t*(625*t**2 - 108)/(2*(3125*t**4 + 1208*t**2 + 144))"
    ]
  ],
  "C_0": [
    [
      "88*t/(3125*t**4 + 1208*t**2 + 144)",
      "-3*(125*t**2 + 84)/(3125*t**4 + 1208*t**2 + 144)"
    ],
    [
      "-(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)",
      "264*t/(3125*t**4 + 1208*t**2 + 144)"
    ]
  ],
  "D": [
    [
      "10*t*(25*t**2 + 8)/(3125*t**4 + 1208*t**2 + 144)",
      "-(305*t**2 + 36)/(3125*t**4 + 1208*t**2 + 144)"
    ],
    [
      "-(t**2 - 12)/(3125*t**4 + 1208*t**2 + 144)",
      "4*t*(125*t**2 + 18)/(3125*t**4 + 1208*t**2 + 144)"
    ]
  ],
  "E": [
    [
      "t*(625*t**2 + 68)/(2*(3125*t**4 + 1208*t**2 + 144))",
      "-3*(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)"
    ],
    [
      "2*(65*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)",
      "3*t*(625*t**2 + 68)/(2*(3125*t**4 + 1208*t**2 + 144))"
    ]
  ],
  "L": [
    [
      "-2*t*(21875*t**2 + 9244)/(7*(3125*t**4 + 1208*t**2 + 144))",
      "4*(3875*t**2 - 1092)/(7*(3125*t**4 + 1208*t**2 + 144))"
    ],
    [
      "4*(2275*t**2 - 372)/(7*(3125*t**4 + 1208*t**2 + 144))",
      "-2*t*(21875*t**2 - 788)/(7*(3125*t**4 + 1208*t**2 + 144))"
    ]
  ],
  "M": [
    [
      "-21*(125*t**2 + 84)/(4*(3125*t**4 + 1208*t**2 + 144))",
      "990*t/(7*(3125*t**4 + 1208*t**2 + 144))"
    ],
    [
      "462*t/(3125*t**4 + 1208*t**2 + 144)",
      "-45*(175*t**2 + 12)/(28*(3125*t**4 + 1208*t**2 + 144))"
    ]
  ],
  "a1": [
    [
      "t*(21875*t**2 + 9244)/(7*(3125*t**4 + 1208*t**2 + 144))",
      "-2*(3875*t**2 - 1092)/(7*(3125*t**4 + 1208*t**2 + 144))"
    ],
    [
      "-2*(2275*t**2 - 372)/(7*(3125*t**4 + 1208*t**2 + 144))",
      "t*(21875*t**2 - 788)/(7*(3125*t**4 + 1208*t**2 + 144))"
    ]
  ],
  "a2": [
    [
      "21*(125*t**2 + 84)/(4*(3125*t**4 + 1208*t**2 + 144))",
      "-990*t/(7*(3125*t**4 + 1208*t**2 + 144))"
    ],
    [
      "-462*t/(3125*t**4 + 1208*t**2 + 144)",
      "45*(175*t**2 + 12)/(28*(3125*t**4 + 1208*t**2 + 144))"
    ]
  ],
  "I": [
    [
      "(57421875*t**6 + 50484500*t**4 - 15426800*t**2 - 4474944)/(28*(3125*t**4 + 1208*t**2 + 144)**2)",
      "-22*t*(140625*t**4 - 991640*t**2 - 214896)/(7*(3125*t**4 + 1208*t**2 + 144)**2)"
    ],
    [
      "-22*t*(459375*t**4 - 283624*t**2 - 79248)/(7*(3125*t**4 + 1208*t**2 + 144)**2)",
      "(24609375*t**6 - 124499500*t**4 - 31202864*t**2 - 396864)/(28*(3125*t**4 + 1208*t**2 + 144)**2)"
    ]
  ],
  "S": [
    [
      "3*(2734375*t**6 + 14582000*t**4 + 1314672*t**2 - 339840)/(14*(3125*t**4 + 1208*t**2 + 144)**2)",
      "-22*t*(140625*t**4 - 991640*t**2 - 214896)/(7*(3125*t**4 + 1208*t**2 + 144)**2)"
    ],
    [
      "-22*t*(459375*t**4 - 283624*t**2 - 79248)/(7*(3125*t**4 + 1208*t**2 + 144)**2)",
      "-3*(2734375*t**6 + 14582000*t**4 + 1314672*t**2 - 339840)/(14*(3125*t**4 + 1208*t**2 + 144)**2)"
    ]
  ],
  "D_I": [
    [
      "-t*(1256103515625*t**8 + 1594643750000*t**6 - 1248297444000*t**4 - 634574788864*t**2 - 60710618880)/(98*(3125*t**4 + 1208*t**2 + 144)**3)",
      "4*(66650390625*t**8 - 530553781250*t**6 - 192529099480*t**4 - 5761844064*t**2 + 1748041344)/(49*(3125*t**4 + 1208*t**2 + 144)**3)"
    ],
    [
      "4*(156474609375*t**8 - 214870993750*t**6 - 104665135016*t**4 - 8819060256*t**2 + 249720192)/(49*(3125*t**4 + 1208*t**2 + 144)**3)",
      "-t*(538330078125*t**8 - 5526456250000*t**6 - 2059836756000*t**4 - 36794609920*t**2 + 25321303296)/(98*(3125*t**4 + 1208*t**2 + 144)**3)"
    ]
  ],
  "C": [
    [
      "10560*t*(22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776)/(343*(3125*t**4 + 1208*t**2 + 144)**4)",
      "120*(125*t**2 + 84)*(22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776)/(343*(3125*t**4 + 1208*t**2 + 144)**4)"
    ],
    [
      "-120*(175*t**2 + 12)*(22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776)/(343*(3125*t**4 + 1208*t**2 + 144)**4)",
      "-10560*t*(22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776)/(343*(3125*t**4 + 1208*t**2 + 144)**4)"
    ]
  ],
  "Q": [
    [
      "0",
      "0",
      "0",
      "4/3"
    ],
    [
      "0",
      "0",
      "4",
      "0"
    ],
    [
      "0",
      "-4",
      "0",
      "4/3"
    ],
    [
      "-4/3",
      "0",
      "-4/3",
      "0"
    ]
  ],
  "K": [
    [
      "-4*(125*t**2 + 84)/(3125*t**4 + 1208*t**2 + 144)",
      "352*t/(3125*t**4 + 1208*t**2 + 144)"
    ],
    [
      "352*t/(3125*t**4 + 1208*t**2 + 144)",
      "-4*(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)"
    ]
  ],
  "det_C_0": "-21/(3125*t**4 + 1208*t**2 + 144)",
  "trace_I": "(41015625*t**6 - 37007500*t**4 - 23314832*t**2 - 2435904)/(14*(3125*t**4 + 1208*t**2 + 144)**2)",
  "det_I": "(144703125*t**4 - 767935560*t**2 + 85645456)/(784*(3125*t**4 + 1208*t**2 + 144)**2)",
  "commutator_squared_trace": "-28800*(22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776)**2/(16807*(3125*t**4 + 1208*t**2 + 144)**7)",
  "t0": {
    "A": [
      [
        "0",
        "-1/2",
        "0",
        "-7/4"
      ],
      [
        "-5/12",
        "0",
        "-1/12",
        "0"
      ],
      [
        "0",
        "-1/4",
        "0",
        "-1/4"
      ],
      [
        "1/12",
        "0",
        "1/6",
        "0"
      ]
    ],
    "B": [
      [
        "0",
        "-1/2"
      ],
      [
        "-5/12",
        "0"
      ]
    ],
    "C_0": [
      [
        "0",
        "-7/4"
      ],
      [
        "-1/12",
        "0"
      ]
    ],
    "D": [
      [
        "0",
        "-1/4"
      ],
      [
        "1/12",
        "0"
      ]
    ],
    "E": [
      [
        "0",
        "-1/4"
      ],
      [
        "1/6",
        "0"
      ]
    ],
    "L": [
      [
        "0",
        "-13/3"
      ],
      [
        "-31/21",
        "0"
      ]
    ],
    "M": [
      [
        "-49/16",
        "0"
      ],
      [
        "0",
        "-15/112"
      ]
    ],
    "a1": [
      [
        "0",
        "13/6"
      ],
      [
        "31/42",
        "0"
      ]
    ],
    "a2": [
      [
        "49/16",
        "0"
      ],
      [
        "0",
        "15/112"
      ]
    ],
    "I": [
      [
        "-7769/1008",
        "0"
      ],
      [
        "0",
        "-689/1008"
      ]
    ],
    "S": [
      [
        "-295/84",
        "0"
      ],
      [
        "0",
        "295/84"
      ]
    ],
    "D_I": [
      [
        "0",
        "72257/1512"
      ],
      [
        "72257/10584",
        "0"
      ]
    ],
    "C": [
      [
        "0",
        "-21315815/63504"
      ],
      [
        "21315815/444528",
        "0"
      ]
    ],
    "Q": [
      [
        "0",
        "0",
        "0",
        "4/3"
      ],
      [
        "0",
        "0",
        "4",
        "0"
      ],
      [
        "0",
        "-4",
        "0",
        "4/3"
      ],
      [
        "-4/3",
        "0",
        "-4/3",
        "0"
      ]
    ],
    "K": [
      [
        "-7/3",
        "0"
      ],
      [
        "0",
        "-1/3"
      ]
    ],
    "commutator_squared_trace": "-454363969114225/14114653056"
  }
}


==> anc/siegel/applications/explicit_formulas.txt <==
% Generated by explicit_compute.py; matrix convention nabla eta=A eta.
\[ A=\left[\begin{matrix}- \frac{5 t \left(375 t^{2} + 76\right)}{2 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & \frac{2 \left(5 t - 6\right) \left(5 t + 6\right)}{3125 t^{4} + 1208 t^{2} + 144} & \frac{88 t}{3125 t^{4} + 1208 t^{2} + 144} & - \frac{3 \left(125 t^{2} + 84\right)}{3125 t^{4} + 1208 t^{2} + 144}\\- \frac{5 \left(43 t^{2} + 12\right)}{3125 t^{4} + 1208 t^{2} + 144} & - \frac{t \left(625 t^{2} - 108\right)}{2 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & - \frac{175 t^{2} + 12}{3125 t^{4} + 1208 t^{2} + 144} & \frac{264 t}{3125 t^{4} + 1208 t^{2} + 144}\\\frac{10 t \left(25 t^{2} + 8\right)}{3125 t^{4} + 1208 t^{2} + 144} & - \frac{305 t^{2} + 36}{3125 t^{4} + 1208 t^{2} + 144} & \frac{t \left(625 t^{2} + 68\right)}{2 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & - \frac{3 \left(175 t^{2} + 12\right)}{3125 t^{4} + 1208 t^{2} + 144}\\- \frac{t^{2} - 12}{3125 t^{4} + 1208 t^{2} + 144} & \frac{4 t \left(125 t^{2} + 18\right)}{3125 t^{4} + 1208 t^{2} + 144} & \frac{2 \left(65 t^{2} + 12\right)}{3125 t^{4} + 1208 t^{2} + 144} & \frac{3 t \left(625 t^{2} + 68\right)}{2 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\end{matrix}\right] \]
\[ B=\left[\begin{matrix}- \frac{5 t \left(375 t^{2} + 76\right)}{2 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & \frac{2 \left(5 t - 6\right) \left(5 t + 6\right)}{3125 t^{4} + 1208 t^{2} + 144}\\- \frac{5 \left(43 t^{2} + 12\right)}{3125 t^{4} + 1208 t^{2} + 144} & - \frac{t \left(625 t^{2} - 108\right)}{2 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\end{matrix}\right] \]
\[ C_0=\left[\begin{matrix}\frac{88 t}{3125 t^{4} + 1208 t^{2} + 144} & - \frac{3 \left(125 t^{2} + 84\right)}{3125 t^{4} + 1208 t^{2} + 144}\\- \frac{175 t^{2} + 12}{3125 t^{4} + 1208 t^{2} + 144} & \frac{264 t}{3125 t^{4} + 1208 t^{2} + 144}\end{matrix}\right] \]
\[ D=\left[\begin{matrix}\frac{10 t \left(25 t^{2} + 8\right)}{3125 t^{4} + 1208 t^{2} + 144} & - \frac{305 t^{2} + 36}{3125 t^{4} + 1208 t^{2} + 144}\\- \frac{t^{2} - 12}{3125 t^{4} + 1208 t^{2} + 144} & \frac{4 t \left(125 t^{2} + 18\right)}{3125 t^{4} + 1208 t^{2} + 144}\end{matrix}\right] \]
\[ E=\left[\begin{matrix}\frac{t \left(625 t^{2} + 68\right)}{2 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & - \frac{3 \left(175 t^{2} + 12\right)}{3125 t^{4} + 1208 t^{2} + 144}\\\frac{2 \left(65 t^{2} + 12\right)}{3125 t^{4} + 1208 t^{2} + 144} & \frac{3 t \left(625 t^{2} + 68\right)}{2 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\end{matrix}\right] \]
\[ L=\left[\begin{matrix}- \frac{2 t \left(21875 t^{2} + 9244\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & \frac{4 \left(3875 t^{2} - 1092\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\\\frac{4 \left(2275 t^{2} - 372\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & - \frac{2 t \left(21875 t^{2} - 788\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\end{matrix}\right] \]
\[ M=\left[\begin{matrix}- \frac{21 \left(125 t^{2} + 84\right)}{4 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & \frac{990 t}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\\\frac{462 t}{3125 t^{4} + 1208 t^{2} + 144} & - \frac{45 \left(175 t^{2} + 12\right)}{28 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\end{matrix}\right] \]
\[ a_1=\left[\begin{matrix}\frac{t \left(21875 t^{2} + 9244\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & - \frac{2 \left(3875 t^{2} - 1092\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\\- \frac{2 \left(2275 t^{2} - 372\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & \frac{t \left(21875 t^{2} - 788\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\end{matrix}\right] \]
\[ a_2=\left[\begin{matrix}\frac{21 \left(125 t^{2} + 84\right)}{4 \left(3125 t^{4} + 1208 t^{2} + 144\right)} & - \frac{990 t}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\\- \frac{462 t}{3125 t^{4} + 1208 t^{2} + 144} & \frac{45 \left(175 t^{2} + 12\right)}{28 \left(3125 t^{4} + 1208 t^{2} + 144\right)}\end{matrix}\right] \]
\[ I=\left[\begin{matrix}\frac{57421875 t^{6} + 50484500 t^{4} - 15426800 t^{2} - 4474944}{28 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{2}} & - \frac{22 t \left(140625 t^{4} - 991640 t^{2} - 214896\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{2}}\\- \frac{22 t \left(459375 t^{4} - 283624 t^{2} - 79248\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{2}} & \frac{24609375 t^{6} - 124499500 t^{4} - 31202864 t^{2} - 396864}{28 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{2}}\end{matrix}\right] \]
\[ S=\left[\begin{matrix}\frac{3 \left(2734375 t^{6} + 14582000 t^{4} + 1314672 t^{2} - 339840\right)}{14 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{2}} & - \frac{22 t \left(140625 t^{4} - 991640 t^{2} - 214896\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{2}}\\- \frac{22 t \left(459375 t^{4} - 283624 t^{2} - 79248\right)}{7 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{2}} & - \frac{3 \left(2734375 t^{6} + 14582000 t^{4} + 1314672 t^{2} - 339840\right)}{14 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{2}}\end{matrix}\right] \]
\[ \mathcal D I=\left[\begin{matrix}- \frac{t \left(1256103515625 t^{8} + 1594643750000 t^{6} - 1248297444000 t^{4} - 634574788864 t^{2} - 60710618880\right)}{98 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{3}} & \frac{4 \left(66650390625 t^{8} - 530553781250 t^{6} - 192529099480 t^{4} - 5761844064 t^{2} + 1748041344\right)}{49 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{3}}\\\frac{4 \left(156474609375 t^{8} - 214870993750 t^{6} - 104665135016 t^{4} - 8819060256 t^{2} + 249720192\right)}{49 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{3}} & - \frac{t \left(538330078125 t^{8} - 5526456250000 t^{6} - 2059836756000 t^{4} - 36794609920 t^{2} + 25321303296\right)}{98 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{3}}\end{matrix}\right] \]
\[ C=\left[\begin{matrix}\frac{10560 t \left(22968750000 t^{8} - 214863009375 t^{6} - 205941087232 t^{4} - 56411909744 t^{2} - 4911163776\right)}{343 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{4}} & \frac{120 \left(125 t^{2} + 84\right) \left(22968750000 t^{8} - 214863009375 t^{6} - 205941087232 t^{4} - 56411909744 t^{2} - 4911163776\right)}{343 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{4}}\\- \frac{120 \left(175 t^{2} + 12\right) \left(22968750000 t^{8} - 214863009375 t^{6} - 205941087232 t^{4} - 56411909744 t^{2} - 4911163776\right)}{343 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{4}} & - \frac{10560 t \left(22968750000 t^{8} - 214863009375 t^{6} - 205941087232 t^{4} - 56411909744 t^{2} - 4911163776\right)}{343 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{4}}\end{matrix}\right] \]
\[ Q=\left[\begin{matrix}0 & 0 & 0 & \frac{4}{3}\\0 & 0 & 4 & 0\\0 & -4 & 0 & \frac{4}{3}\\- \frac{4}{3} & 0 & - \frac{4}{3} & 0\end{matrix}\right] \]
\[ K=\left[\begin{matrix}- \frac{4 \left(125 t^{2} + 84\right)}{3125 t^{4} + 1208 t^{2} + 144} & \frac{352 t}{3125 t^{4} + 1208 t^{2} + 144}\\\frac{352 t}{3125 t^{4} + 1208 t^{2} + 144} & - \frac{4 \left(175 t^{2} + 12\right)}{3125 t^{4} + 1208 t^{2} + 144}\end{matrix}\right] \]
\[\det C_0=- \frac{21}{3125 t^{4} + 1208 t^{2} + 144}\]
\[c=\operatorname{tr}(C^2)=- \frac{28800 \left(22968750000 t^{8} - 214863009375 t^{6} - 205941087232 t^{4} - 56411909744 t^{2} - 4911163776\right)^{2}}{16807 \left(3125 t^{4} + 1208 t^{2} + 144\right)^{7}}\]


==> anc/siegel/applications/explicit_transversality.log <==
All symbolic Bezout and transversality identities passed.


==> anc/siegel/applications/explicit_transversality.py <==
"""Symbolic transversality certificate for y²=x⁵+a x³+b x+t."""
import sympy as s
from pathlib import Path
x,t,a,b=s.symbols('x t a b')
f=x**5+a*x**3+b*x+t
d=s.discriminant(f,x)
assert s.expand(d-(3125*t**4+(108*a**5-900*a**3*b+2000*a*b**2)*t**2
                     +16*b**3*(a*a-4*b)**2))==0
v=s.invert(s.diff(f,x),f,x)
rows=[]
for k in range(2):
    V=s.rem(v*x**k,f,x)
    U=s.div(x**k-V*s.diff(f,x),f,x)[0]
    assert s.cancel(x**k-U*f-V*s.diff(f,x))==0
    r=s.Poly(s.cancel(U+2*s.diff(V,x)),x)
    rows.append([s.factor(-r.nth(j)/2) for j in (2,3)])
C=s.Matrix(rows)
assert s.factor(C.det()*d-3*a*(3*a*a-10*b))==0
out=Path(__file__).parent/'explicit_transversality_general.txt'
out.write_text('f='+str(f)+'\nd='+str(d)+'\nC='+str(C)
               +'\ndetC*d='+str(s.factor(C.det()*d))+'\n')
print('All symbolic Bezout and transversality identities passed.')


==> anc/siegel/applications/explicit_transversality_general.txt <==
f=a*x**3 + b*x + t + x**5
d=108*a**5*t**2 + 16*a**4*b**3 - 900*a**3*b*t**2 - 128*a**2*b**4 + 2000*a*b**2*t**2 + 256*b**5 + 3125*t**4
C=Matrix([[2*t*(a**2 - 5*b)*(9*a**2 - 20*b)/(108*a**5*t**2 + 16*a**4*b**3 - 900*a**3*b*t**2 - 128*a**2*b**4 + 2000*a*b**2*t**2 + 256*b**5 + 3125*t**4), -3*(12*a**4*b - 88*a**2*b**2 + 125*a*t**2 + 160*b**3)/(108*a**5*t**2 + 16*a**4*b**3 - 900*a**3*b*t**2 - 128*a**2*b**4 + 2000*a*b**2*t**2 + 256*b**5 + 3125*t**4)], [(4*a**3*b**2 + 75*a**2*t**2 - 16*a*b**3 - 250*b*t**2)/(108*a**5*t**2 + 16*a**4*b**3 - 900*a**3*b*t**2 - 128*a**2*b**4 + 2000*a*b**2*t**2 + 256*b**5 + 3125*t**4), 6*t*(a**2 - 5*b)*(9*a**2 - 20*b)/(108*a**5*t**2 + 16*a**4*b**3 - 900*a**3*b*t**2 - 128*a**2*b**4 + 2000*a*b**2*t**2 + 256*b**5 + 3125*t**4)]])
detC*d=3*a*(3*a**2 - 10*b)


==> anc/siegel/applications/igusa_compute.log <==
A = -23/60
B = 103/11250
C = (6250*t**2 + 99)/562500
D = -(39062500*t**4 - 10237500*t**2 + 8281)/56953125000
J2 = 46
J4 = -44
J6 = 18*(125*t**2 - 4)
J10 = 3125*t**4 + 1208*t**2 + 144
quartic = (-5*X**4 + 3*X**2*Z**2 + 50*X*Z**3*t - 5*Z**4)/75
quartic_hessian = -(10*X**4 + 500*X**3*Z*t - 97*X**2*Z**2 + 50*X*Z**3*t + 625*Z**4*t**2 + 10*Z**4)/11250
y1 = -(250*X**2*t + 91*X*Z + 225*Z**2*t)/2250
y2 = -(-1000*X**2*t + 6250*X*Z*t**2 - 91*X*Z - 2275*Z**2*t)/168750
y3 = (-10875*X**2*t + 31250*X*Z*t**2 - 91*X*Z + 78125*Z**2*t**3 - 5000*Z**2*t)/12656250
j1 = 205962976/(3125*t**4 + 1208*t**2 + 144)
j2 = -4282784/(3125*t**4 + 1208*t**2 + 144)
j3 = 38088*(125*t**2 - 4)/(3125*t**4 + 1208*t**2 + 144)
E4_framed = -11
E6_framed = -(3375*t**2 + 904)/4
chi10_framed = -(3125*t**4 + 1208*t**2 + 144)/16384
chi12_framed = 23*(3125*t**4 + 1208*t**2 + 144)/196608
R4 = -1584/529
R6 = 432*(3375*t**2 + 904)/12167
R10 = 243*(3125*t**4 + 1208*t**2 + 144)/102981488
All exact assertions passed.


==> anc/siegel/applications/igusa_compute.py <==
"""Exact genus-two Igusa--Clebsch invariants in Sage/Mestre normalization.

Reference normalization:
https://github.com/sagemath/sage/blob/develop/src/sage/schemes/hyperelliptic_curves/invariants.py
The implementation below is independently written using the finite sum
definition of the normalized transvectant.
"""
import sympy as s
import json
from pathlib import Path

X,Z,t=s.symbols('X Z t')

def tv(f,g,r):
    if f == 0 or g == 0: return s.S(0)
    m=s.Poly(f,X,Z).total_degree()
    n=s.Poly(g,X,Z).total_degree()
    c=s.factorial(m-r)*s.factorial(n-r)/(s.factorial(m)*s.factorial(n))
    return s.expand(c*sum((-1)**i*s.binomial(r,i)*s.diff(f,X,r-i,Z,i)*s.diff(g,X,i,Z,r-i) for i in range(r+1)))

def invariants(f):
    i=tv(f,f,4)
    h=tv(i,i,2)
    y1=tv(f,i,4)
    y2=tv(i,y1,2)
    y3=tv(i,y2,2)
    A,B,C,D=tv(f,f,6),tv(i,i,4),tv(i,h,4),tv(y3,y1,2)
    J2=-120*A
    J4=-720*A**2+6750*B
    J6=8640*A**3-108000*A*B+202500*C
    J10=-62208*A**5+972000*A**3*B+1620000*A**2*C-3037500*A*B**2-6075000*B*C-4556250*D
    return {k:s.factor(v) for k,v in zip(('A','B','C','D','J2','J4','J6','J10','quartic','quartic_hessian','y1','y2','y3'),(A,B,C,D,J2,J4,J6,J10,i,h,y1,y2,y3))}

def enrich(vals):
    vals=dict(vals)
    J2,J4,J6,J10=[vals[k] for k in ('J2','J4','J6','J10')]
    vals.update({
        'j1':s.factor(J2**5/J10),
        'j2':s.factor(J2**3*J4/J10),
        'j3':s.factor(J2**2*J6/J10),
        'E4_framed':s.factor(J4/4),
        'E6_framed':s.factor((J2*J4-3*J6)/8),
        'chi10_framed':s.factor(-J10/2**14),
        'chi12_framed':s.factor(J2*J10/(s.Integer(24)*2**14)),
        'R4':s.factor(144*J4/J2**2),
        'R6':s.factor(1728*(3*J6-J2*J4)/J2**3),
        'R10':s.factor(486*J10/J2**5),
    })
    return vals

if __name__=='__main__':
    # Independent published reference check.
    ref=invariants(X**6+Z**6)
    assert tuple(ref[k] for k in ('J2','J4','J6','J10')) == (-240,1620,-119880,-46656)
    vals=enrich(invariants(X**5*Z+X**3*Z**3+X*Z**5+t*Z**6))
    discr=s.discriminant(X**5+X**3+X+t,X)
    assert vals['J10']==discr
    e4,e6,c10,c12=[vals[k] for k in ('E4_framed','E6_framed','chi10_framed','chi12_framed')]
    assert s.factor(529*e4*c10**2+1584*c12**2)==0
    assert s.factor(48323*e4**3*c10-37752*e4*e6*c12-6325*e6**2*c10+12317184000*c10*c12)==0
    assert s.factor((12167*vals['R6']-390528)/1458000-t**2)==0
    assert all(s.expand(vals[k]-v)==0 for k,v in zip(('J2','J4','J6','J10'),(46,-44,18*(125*t**2-4),discr)))
    for k,v in vals.items(): print(k,'=',v)
    Path(__file__).with_name('igusa_primary_values.json').write_text(json.dumps({k:str(v) for k,v in vals.items()},indent=2))
    old=enrich(invariants(X**5*Z-X*Z**5+t*Z**6))
    assert old['J10']==s.discriminant(X**5-X+t,X)
    Path(__file__).with_name('igusa_rank_one_values.json').write_text(json.dumps({k:str(v) for k,v in old.items()},indent=2))
    print('All exact assertions passed.')


==> anc/siegel/applications/igusa_primary_values.json <==
{
  "A": "-23/60",
  "B": "103/11250",
  "C": "(6250*t**2 + 99)/562500",
  "D": "-(39062500*t**4 - 10237500*t**2 + 8281)/56953125000",
  "J2": "46",
  "J4": "-44",
  "J6": "18*(125*t**2 - 4)",
  "J10": "3125*t**4 + 1208*t**2 + 144",
  "quartic": "(-5*X**4 + 3*X**2*Z**2 + 50*X*Z**3*t - 5*Z**4)/75",
  "quartic_hessian": "-(10*X**4 + 500*X**3*Z*t - 97*X**2*Z**2 + 50*X*Z**3*t + 625*Z**4*t**2 + 10*Z**4)/11250",
  "y1": "-(250*X**2*t + 91*X*Z + 225*Z**2*t)/2250",
  "y2": "-(-1000*X**2*t + 6250*X*Z*t**2 - 91*X*Z - 2275*Z**2*t)/168750",
  "y3": "(-10875*X**2*t + 31250*X*Z*t**2 - 91*X*Z + 78125*Z**2*t**3 - 5000*Z**2*t)/12656250",
  "j1": "205962976/(3125*t**4 + 1208*t**2 + 144)",
  "j2": "-4282784/(3125*t**4 + 1208*t**2 + 144)",
  "j3": "38088*(125*t**2 - 4)/(3125*t**4 + 1208*t**2 + 144)",
  "E4_framed": "-11",
  "E6_framed": "-(3375*t**2 + 904)/4",
  "chi10_framed": "-(3125*t**4 + 1208*t**2 + 144)/16384",
  "chi12_framed": "23*(3125*t**4 + 1208*t**2 + 144)/196608",
  "R4": "-1584/529",
  "R6": "432*(3375*t**2 + 904)/12167",
  "R10": "243*(3125*t**4 + 1208*t**2 + 144)/102981488"
}

==> anc/siegel/applications/igusa_rank_one_values.json <==
{
  "A": "1/3",
  "B": "0",
  "C": "0",
  "D": "-t**4/1458",
  "J2": "-40",
  "J4": "-80",
  "J6": "320",
  "J10": "3125*t**4 - 256",
  "quartic": "2*X*Z**3*t/3",
  "quartic_hessian": "-Z**4*t**2/18",
  "y1": "-X**2*t/9",
  "y2": "-X*Z*t**2/27",
  "y3": "Z**2*t**3/162",
  "j1": "-102400000/(3125*t**4 - 256)",
  "j2": "5120000/(3125*t**4 - 256)",
  "j3": "512000/(3125*t**4 - 256)",
  "E4_framed": "-20",
  "E6_framed": "280",
  "chi10_framed": "-(3125*t**4 - 256)/16384",
  "chi12_framed": "-5*(3125*t**4 - 256)/49152",
  "R4": "-36/5",
  "R6": "1512/25",
  "R10": "-243*(3125*t**4 - 256)/51200000"
}

==> anc/siegel/applications/modular_apparent_check.log <==
Homogeneous modular weights, main-curve substitution, and rank-one Igusa coordinates verified exactly.


==> anc/siegel/applications/modular_apparent_check.py <==
"""Check the homogeneous Igusa expressions in the algebraic Hodge frame."""
import sympy as s
t, u, A, B = s.symbols('t u A B')
d = 3125*t**4 + 1208*t**2 + 144
D = 3125*u**2 + 1208*u + 144
H = 22968750000*u**4-214863009375*u**3-205941087232*u**2-56411909744*u-4911163776
N = (67291259765625*u**6+842772656250000*u**5+1019287360500000*u**4+
     660155943176960*u**3+196495468427520*u**2+24928225026048*u+1039421030400)
e4 = -s.Integer(11)
c10 = -d/s.Integer(16384)
c12 = -s.Rational(23,12)*c10
e6 = -s.Rational(3,8)*(2250*t**2-72+32*e4*c12/c10)
a36 = 12167*e6*c10**3-390528*c12**3
b36 = 1458000*c12**3
assert s.cancel(a36/b36-t**2) == 0
for poly, weight in [(D,72),(H,144),(N,216)]:
    r = s.degree(poly,u)
    hom = sum(
        coeff*A**power[0]*B**(r-power[0]) for power,coeff in s.Poly(poly,u).terms())
    assert all(sum(mon)*36 == weight for mon,co in s.Poly(hom,A,B).terms())
    # Substitute A=t² B before the framed section, avoiding irrelevant expansion.
    assert s.expand(hom.subs(A,t**2*B)-B**r*poly.subs(u,t**2)) == 0
assert 2*36+6*72+4*144 == 5*216 == 1080
# Independent rank-one Igusa substitution in the same modular convention.
dm = 3125*t**4-256
e4m = -s.Integer(20); e6m = s.Integer(280)
c10m = -dm/s.Integer(16384); c12m = s.Rational(5,3)*c10m
r4 = s.cancel(e4m*c10m**2/c12m**2)
r6 = s.cancel(e6m*c10m**3/c12m**3)
r10 = s.cancel(c10m**6/c12m**5)
assert r4 == -s.Rational(36,5)
assert r6 == s.Rational(1512,25)
assert s.cancel((256-s.Rational(51200000,243)*r10)/3125-t**4) == 0
print('Homogeneous modular weights, main-curve substitution, and rank-one Igusa coordinates verified exactly.')


==> anc/siegel/applications/null_operator.json <==
{
  "coefficient_convention": "L=partial^4+c3 partial^3+c2 partial^2+c1 partial+c0; ci=coefficient_numerators[i]/denominator",
  "field": "Q(t,w), w\u00b2=-7*(3125t^4+1208t\u00b2+144)",
  "generator": [
    "175*t**2+12",
    "88*t+w",
    "0",
    "0"
  ],
  "h": [
    "4*(1435546875*t**8 + 5975287500*t**6 + 2313346928*t**4 + 175760448*t**2 - 12234240)/(3125*t**4 + 1208*t**2 + 144)**2",
    "-176*t*(459375*t**4 - 283624*t**2 - 79248)/(3125*t**4 + 1208*t**2 + 144)**2"
  ],
  "k": [
    "-2*(64487457275390625*t**14 - 69046728515625000*t**12 - 71170587593750000*t**10 + 16262922875120000*t**8 + 24789130384794368*t**6 + 7747353048213504*t**4 + 1010444832976896*t**2 + 47916196724736)/(3125*t**4 + 1208*t**2 + 144)**4",
    "-8*t*(3717041015625*t**10 - 388298664062500*t**8 - 342991312540000*t**6 - 109650020492416*t**4 - 16132493931264*t**2 - 955375064064)/(3125*t**4 + 1208*t**2 + 144)**4"
  ],
  "j": [
    "3*(490008294582366943359375*t**20 + 579076738357543945312500*t**18 + 4192222595874023437500000*t**16 + 7173163802569062500000000*t**14 + 4849815102248219240000000*t**12 + 1769337959365009688156160*t**10 + 378886497210773452062720*t**8 + 48875108646050046738432*t**6 + 4165906490116371578880*t**4 + 293563174239891357696*t**2 + 12986663216609230848)/(4*(3125*t**4 + 1208*t**2 + 144)**6)",
    "3*t*(337968349456787109375*t**16 - 4060077473144531250000*t**14 - 7163673023512500000000*t**12 - 4055068280531028000000*t**10 - 1425011969713760913920*t**8 - 342161407192420085760*t**6 - 39988873311185240064*t**4 + 167885464296554496*t**2 + 286526110593908736)/(3125*t**4 + 1208*t**2 + 144)**6"
  ],
  "denominator": [
    "64*(1435546875*t**8 + 5975287500*t**6 + 2313346928*t**4 + 175760448*t**2 - 12234240)*(2060794830322265625*t**16 - 9655165283203125000*t**14 + 65088554917968750000*t**12 + 38742876942151200000*t**10 + 2856228915034452736*t**8 - 2383376615101728768*t**6 - 597327876695568384*t**4 - 41068062221008896*t**2 + 149676628377600)/(3125*t**4 + 1208*t**2 + 144)**6",
    "-2816*t*(459375*t**4 - 283624*t**2 - 79248)*(6182384490966796875*t**16 + 42529906494140625000*t**14 + 134618575943906250000*t**12 + 87982160814940000000*t**10 + 20730441038730516736*t**8 + 984164014169843712*t**6 - 267675553457639424*t**4 - 25157596758147072*t**2 + 449029885132800)/(3125*t**4 + 1208*t**2 + 144)**6"
  ],
  "coefficient_numerators": [
    [
      "28*(305009018062264658510684967041015625*t**28 - 803785579173546284437179565429687500*t**26 - 21066139873714727854728698730468750000*t**24 - 42086297801532672664947509765625000000*t**22 - 47350608250878059200811718750000000000*t**20 - 27111826531114995038754614900000000000*t**18 - 6393686873932351594817068167040000000*t**16 + 1468129863206425585214854580727152640*t**14 + 1638507935141204035734736050646482944*t**12 + 581515725081367141044741238421716992*t**10 + 114855417566140041168766499464151040*t**8 + 13185924365394992344830797389234176*t**6 + 783954535683514019881141609168896*t**4 + 12867406900347338005568506822656*t**2 - 491501134198514364009708257280)/(3125*t**4 + 1208*t**2 + 144)**8",
      "-112*t*(2837296196856186725199222564697265625*t**28 - 12268844117779210209846496582031250000*t**26 + 34657225067244870328903198242187500000*t**24 + 127363234012605724385375976562500000000*t**22 + 221439423385751414098545898437500000000*t**20 + 210684692813030339592531488800000000000*t**18 + 124198396432491631613013963254272000000*t**16 + 48177951112163815550065330044226109440*t**14 + 12386294650527207419810657098695901184*t**12 + 2004167499140948050544870252193251328*t**10 + 162277773326275405029062690614542336*t**8 - 4446073489872032638819321346260992*t**6 - 2451132123636925862928296209022976*t**4 - 225762193889944324144442055327744*t**2 - 7325976880724084118270146248704)/(3125*t**4 + 1208*t**2 + 144)**9"
    ],
    [
      "-64*t*(132895418573752976953983306884765625*t**28 - 265707897199317812919616699218750000*t**26 - 8163237173022687435150146484375000000*t**24 - 18838570659586694412231445312500000000*t**22 - 21260509789535125572729492187500000000*t**20 - 10210516578873381986752075000000000000*t**18 + 60853088837623050122833184000000000*t**16 + 2548820146028407195111558807961600000*t**14 + 1403976406355322355337680723761102848*t**12 + 396423103788605598361717095785299968*t**10 + 65106258380194725049769505312473088*t**8 + 5803400040970036924435164378955776*t**6 + 161978944449837605282608802955264*t**4 - 13947997852110151271138205892608*t**2 - 944560401729178079912590835712)/(3125*t**4 + 1208*t**2 + 144)**8",
      "128*(2851886156349792145192623138427734375*t**30 - 7384918800245504826307296752929687500*t**28 + 23802108313374727964401245117187500000*t**26 + 124236254268848056526184082031250000000*t**24 + 237817148750692001530395507812500000000*t**22 + 228058215488397225128070843750000000000*t**20 + 127359586705058409539839912768000000000*t**18 + 43554697396305668794194334040064000000*t**16 + 8617106411695037386065127295476105216*t**14 + 590959685975410539682269584759193600*t**12 - 156409721482341569347697507825614848*t**10 - 49818221985131469786019147315937280*t**8 - 6393793017568947607469122356510720*t**6 - 405419678405822749948038717898752*t**4 - 9063527808256310865708164579328*t**2 + 126582970741010620241789583360)/(3125*t**4 + 1208*t**2 + 144)**9"
    ],
    [
      "32*(132895418573752976953983306884765625*t**30 - 267267379537224769592285156250000000*t**28 - 7485786547746348381042480468750000000*t**26 - 15555877538675606803894042968750000000*t**24 - 17243668769129851411596679687500000000*t**22 - 6707925325713575768432512500000000000*t**20 + 2887423936700470826699326880000000000*t**18 + 4109815907752288972425728451665920000*t**16 + 1900408694373785953280074940536782848*t**14 + 470018647637798284943562834963333120*t**12 + 61978070265687432926917544002977792*t**10 + 2555442045626021698386834782945280*t**8 - 397335629319802283397138377342976*t**6 - 56900923921508679444894899503104*t**4 - 2097330277361216572391757447168*t**2 + 14878289189976993013715435520)/(3125*t**4 + 1208*t**2 + 144)**8",
      "-128*t*(521148145780898630619049072265625*t**26 - 687376296358555555343627929687500*t**24 + 6097902151270995140075683593750000*t**22 + 17669918911673066180419921875000000*t**20 + 29657730880713537826984375000000000*t**18 + 23106732418329708033438828000000000*t**16 + 8672276359370500219079382666240000*t**14 + 1135303004085123099018999991730176*t**12 - 279531743213894318617478743916544*t**10 - 136715187450614151684662719414272*t**8 - 22428682341815860097185219608576*t**6 - 1573613591628672875185041309696*t**4 - 15377267763582135859207471104*t**2 + 2432951792060481750102441984)/(3125*t**4 + 1208*t**2 + 144)**8"
    ],
    [
      "-11264*t*(199055875651538372039794921875*t**24 - 1950251992428302764892578125000*t**22 - 28547377464972450256347656250000*t**20 - 24362949310996128164062500000000*t**18 - 2407028479931610448375000000000*t**16 + 4758087192614655921551833600000*t**14 + 2387199485017814703200025600000*t**12 + 461283870570832702470550978560*t**10 + 24583136357193162789464506368*t**8 - 4517720459783141745146462208*t**6 - 709813816715541254690045952*t**4 - 22722613581912675799007232*t**2 + 677359793201787206369280)/(3125*t**4 + 1208*t**2 + 144)**7",
      "-5632*(2958367578685283660888671875*t**24 + 44138206715583801269531250000*t**22 + 196558159562031555175781250000*t**20 - 143572050431531203125000000000*t**18 - 283070091242160727995000000000*t**16 - 120247481122000680633625600000*t**14 - 11406109914325204828339200000*t**12 + 4687341261212384854431498240*t**10 + 1367110080542286190095040512*t**8 + 110504975922096993368801280*t**6 - 1619370859531759933980672*t**4 - 412039842131487662014464*t**2 + 1708066576176198451200)/(3125*t**4 + 1208*t**2 + 144)**7"
    ]
  ],
  "residual_verified": true
}


==> anc/siegel/applications/null_operator.log <==
h = Q(v0,v3): (4*(1435546875*t**8 + 5975287500*t**6 + 2313346928*t**4 + 175760448*t**2 - 12234240)/(3125*t**4 + 1208*t**2 + 144)**2, -176*t*(459375*t**4 - 283624*t**2 - 79248)/(3125*t**4 + 1208*t**2 + 144)**2)
norm(h): 16*(175*t**2 + 12)**2*(67291259765625*t**12 + 842772656250000*t**10 + 1019287360500000*t**8 + 660155943176960*t**6 + 196495468427520*t**4 + 24928225026048*t**2 + 1039421030400)/(3125*t**4 + 1208*t**2 + 144)**4
norm(D): 9*(175*t**2 + 12)**4*(67291259765625*t**12 + 842772656250000*t**10 + 1019287360500000*t**8 + 660155943176960*t**6 + 196495468427520*t**4 + 24928225026048*t**2 + 1039421030400)**2/(3125*t**4 + 1208*t**2 + 144)**8
N squarefree; gcd(N,d*alpha)=gcd(N,ha)=gcd(N,hb)=1
Generic scalar recurrence verified; simple zero rank sequence [1, 2, 2, 3, 4]
All null refinement checks passed.
Exact fourth-order null operator residual is zero in all four de Rham coordinates.
Stored complete original-generator operator as four quadratic-field fractions.


==> anc/siegel/applications/null_operator.py <==
"""Compact exact operator of polynomial null generator over Q(t,w), w²=-7d.
The four coefficients are stored as numerators over common denominator h³.
This avoids expanding the rather uninformative inverse of a quadratic-field element.
"""
import json
from pathlib import Path
from null_refinement import *
v4=nab(v3)
h1=dif(h);h2=dif(h1)
k=pair(v2,v3);j=pair(v4,v3)
kh=dif(k)
hsq=mul(h,h);hcube=mul(hsq,h)
num3=scale(mul(h1,hsq),-2)
num2=add(neg(mul(add(k,h2),hsq)),scale(mul(mul(h1,h1),h),2))
num1=add(neg(mul(kh,hsq)),scale(mul(mul(h1,k),h),2))
# c0h³=(c1h²)h'-(c2h²)k-jh², while stored others have h³ denominator.
num1h2=add(neg(mul(kh,h)),scale(mul(h1,k),2))
num2h2=add(neg(mul(add(k,h2),h)),scale(mul(h1,h1),2))
num0=add(add(mul(num1h2,h1),neg(mul(num2h2,k))),neg(mul(j,hsq)))
nums=[num0,num1,num2,num3]
for col in range(4):
 out=mul(hcube,v4[col])
 for idx,row in enumerate([v0,v1,v2,v3]):out=add(out,mul(nums[idx],row[col]))
 assert out==(zero,zero),(col,out)
print('Exact fourth-order null operator residual is zero in all four de Rham coordinates.')
# Direct paired equations and the self-duality identity derive from the same residual.
# Retain coefficient numerators as pairs representing a(t)+w*b(t).
report={'coefficient_convention':'L=partial^4+c3 partial^3+c2 partial^2+c1 partial+c0; ci=coefficient_numerators[i]/denominator',
'field':'Q(t,w), w²=-7*(3125t^4+1208t²+144)',
'generator':['175*t**2+12','88*t+w','0','0'],
'h':[str(e) for e in h],'k':[str(e) for e in k],'j':[str(e) for e in j],
'denominator':[str(e) for e in hcube],
'coefficient_numerators':[[str(e) for e in u] for u in nums],
'residual_verified':True}
(p/'null_operator.json').write_text(json.dumps(report,indent=2)+'\n')
print('Stored complete original-generator operator as four quadratic-field fractions.')


==> anc/siegel/applications/null_refinement.json <==
{
  "h": [
    "4*(1435546875*t**8 + 5975287500*t**6 + 2313346928*t**4 + 175760448*t**2 - 12234240)/(3125*t**4 + 1208*t**2 + 144)**2",
    "-176*t*(459375*t**4 - 283624*t**2 - 79248)/(3125*t**4 + 1208*t**2 + 144)**2"
  ],
  "cyclic_determinant": [
    "-3*(2060794830322265625*t**16 + 8218685302734375000*t**14 + 49926782715468750000*t**12 + 31681259439272800000*t**10 + 5896667488441242368*t**8 - 349803150232971264*t**6 - 216250857538301952*t**4 - 16556414744788992*t**2 + 149676628377600)/(3125*t**4 + 1208*t**2 + 144)**4",
    "264*t*(459375*t**4 - 283624*t**2 - 79248)*(1435546875*t**8 + 5975287500*t**6 + 2313346928*t**4 + 175760448*t**2 - 12234240)/(3125*t**4 + 1208*t**2 + 144)**4"
  ],
  "norm_h": "16*(175*t**2 + 12)**2*(67291259765625*t**12 + 842772656250000*t**10 + 1019287360500000*t**8 + 660155943176960*t**6 + 196495468427520*t**4 + 24928225026048*t**2 + 1039421030400)/(3125*t**4 + 1208*t**2 + 144)**4",
  "norm_determinant": "9*(175*t**2 + 12)**4*(67291259765625*t**12 + 842772656250000*t**10 + 1019287360500000*t**8 + 660155943176960*t**6 + 196495468427520*t**4 + 24928225026048*t**2 + 1039421030400)**2/(3125*t**4 + 1208*t**2 + 144)**8",
  "N": "67291259765625*t**12 + 842772656250000*t**10 + 1019287360500000*t**8 + 660155943176960*t**6 + 196495468427520*t**4 + 24928225026048*t**2 + 1039421030400",
  "N_squarefree": true,
  "gcd_N_alpha_d": 1,
  "gcd_N_h_coefficients": [
    1,
    1
  ],
  "gcd_N_P8": 1,
  "simple_zero_ranks": [
    1,
    2,
    2,
    3,
    4
  ],
  "simple_zero_exponents": [
    0,
    1,
    3,
    4
  ]
}


==> anc/siegel/applications/null_refinement.py <==
"""Exact null-line audit; only rational functions and a quadratic extension.
Uses the already independently checked Gauss--Manin matrix fixture.
"""
from pathlib import Path
import json
import sympy as s
p=Path(__file__).resolve().parent
fixture=p/'explicit_formulas.json'
data=json.loads(fixture.read_text())
t=s.Symbol('t'); d=3125*t**4+1208*t**2+144
A=s.Matrix([[s.sympify(v) for v in row] for row in data['A']])
J=s.Rational(4,3)*s.Matrix([[0,0,0,1],[0,0,3,0],[0,-3,0,1],[-1,0,-1,0]])
zero=s.S.Zero
def red(v):return tuple(s.factor(s.cancel(e)) for e in v)
def add(a,b):return red((a[0]+b[0],a[1]+b[1]))
def neg(a):return (-a[0],-a[1])
def mul(a,b):return red((a[0]*b[0]-7*d*a[1]*b[1],a[0]*b[1]+a[1]*b[0]))
def scale(a,b):return red((b*a[0],b*a[1]))
def dif(a):return red((s.diff(a[0],t),s.diff(a[1],t)+a[1]*s.diff(d,t)/(2*d)))
def nab(row):
 ans=[]
 for j in range(4):
  v=dif(row[j])
  for i in range(4):v=add(v,scale(row[i],A[i,j]))
  ans.append(v)
 return ans
def pair(a,b):
 v=(zero,zero)
 for i in range(4):
  for j in range(4):
   if J[i,j]:v=add(v,scale(mul(a[i],b[j]),J[i,j]))
 return v
alpha=175*t**2+12
v0=[(alpha,zero),(88*t,s.S.One),(zero,zero),(zero,zero)]
v1=nab(v0);v2=nab(v1);v3=nab(v2)
assert pair(v0,v1)==(zero,zero)
assert pair(v0,v2)==(zero,zero)
h=pair(v0,v3)
assert h==neg(pair(v1,v2))
print('h = Q(v0,v3):',h,flush=True)
# Gram Pfaffian gives det(v0,v1,v2,v3)=-h^2/Pf(J)=-3h^2/16.
D=scale(mul(h,h),-s.Rational(3,16))
normh=s.factor(s.cancel(h[0]**2+7*d*h[1]**2))
normD=s.factor(s.cancel(D[0]**2+7*d*D[1]**2))
N=67291259765625*t**12+842772656250000*t**10+1019287360500000*t**8+660155943176960*t**6+196495468427520*t**4+24928225026048*t**2+1039421030400
assert s.cancel(normD-9*alpha**4*N**2/d**8)==0
assert s.cancel(normh-16*alpha**2*N/d**4)==0
assert s.gcd(N,s.diff(N,t))==1
assert s.gcd(N,d*alpha)==1
# The simultaneous vanishing of a+bw and a-bw on N=0 is excluded by a unit coefficient.
ha,hb=[s.fraction(e)[0] for e in h]
assert s.gcd(N,ha)==1
assert s.gcd(N,hb)==1
# Thus each simple N-root occurs on exactly one h-sheet with multiplicity one.
print('norm(h):',normh,flush=True)
print('norm(D):',normD,flush=True)
print('N squarefree; gcd(N,d*alpha)=gcd(N,ha)=gcd(N,hb)=1',flush=True)
# Primitive exterior cyclicity at these roots is also nonzero.
P8=22968750000*t**8-214863009375*t**6-205941087232*t**4-56411909744*t**2-4911163776
assert s.gcd(N,P8)==1
# At alpha=0 one polynomial generator vanishes: remove exactly its first-order zero.
# The line itself has regular generator (88t-w, 125t²+84) on a complementary chart,
# since alpha*(125t²+84)=(88t+w)*(88t-w).
beta=125*t**2+84
assert s.expand(alpha*beta-((88*t)**2+7*d))==0
# Generic local normal form, null-line rank defect and scalar recurrence.
x=s.Symbol('x'); aa=s.Function('a')(x);bb=s.Function('b')(x);cc=s.Function('c')(x)
I=s.Matrix([[aa,bb],[cc,aa]])
GM=s.zeros(4); GM[:2,2:]=s.eye(2);GM[2:,:2]=-I
rows=[s.Matrix([[1,0,0,0]])]
for j in range(4): rows.append(s.simplify(rows[-1].diff(x)+rows[-1]*GM))
assert s.simplify(s.Matrix.vstack(*rows[:4]).det()+bb**2)==0
u=s.diff(bb,x)/bb
coeffs=[s.diff(aa,x,2)-aa*s.diff(u,x)+aa*u*u-2*s.diff(aa,x)*u+aa**2-bb*cc,2*s.diff(aa,x)-2*aa*u,2*aa-s.diff(u,x)+u*u,-2*u]
assert s.simplify(rows[4]+sum((coeffs[j]*rows[j] for j in range(4)),s.zeros(1,4)))==s.zeros(1,4)
# Adapted values at a simple b-zero: ranks1,2,2,3,4.
subs={bb:0,s.diff(bb,x):1,aa:2,cc:3,s.diff(aa,x):4,s.diff(cc,x):5,s.diff(bb,x,2):6,s.diff(aa,x,2):7}
ranks=[s.Matrix.vstack(*rows[:j]).subs(subs).rank() for j in range(1,6)]
assert ranks==[1,2,2,3,4]
print('Generic scalar recurrence verified; simple zero rank sequence',ranks,flush=True)
report={'h':[str(e) for e in h],'cyclic_determinant':[str(e) for e in D],'norm_h':str(normh),'norm_determinant':str(normD),'N':str(N),'N_squarefree':True,'gcd_N_alpha_d':1,'gcd_N_h_coefficients':[1,1],'gcd_N_P8':1,'simple_zero_ranks':ranks,'simple_zero_exponents':[0,1,3,4]}
(p/'null_refinement.json').write_text(json.dumps(report,indent=2)+'\n')
print('All null refinement checks passed.')


==> anc/siegel/applications/primitive_trace_operator.json <==
{
  "status": "passed",
  "independent_jet_variables": [
    "p0",
    "p1",
    "p2",
    "p3",
    "r0",
    "r1",
    "r2",
    "r3",
    "y0",
    "y1",
    "y2",
    "y3"
  ],
  "traceless_recurrence_verified": true,
  "exterior_residuals_verified": 6,
  "trace_syzygy_verified": true,
  "coefficients_B0_to_B4": [
    "-(-p0**3*y2 + 3*p0**2*p1*y1 + p0**2*p2*y0 + 3*p0**2*r0*y2 - 3*p0**2*r1*y1 - p0**2*r2*y0 - 3*p0*p1**2*y0 - 6*p0*p1*r0*y1 + 6*p0*p1*r1*y0 - 2*p0*p2*r0*y0 - p0*p2*y2 + p0*p3*y1 - 3*p0*r0**2*y2 + 6*p0*r0*r1*y1 + 2*p0*r0*r2*y0 - 3*p0*r1**2*y0 - p0*r2*y2 + p0*r3*y1 - 4*p0*y0**2*y2 + 12*p0*y0*y1**2 + 3*p1**2*r0*y0 + p1**2*y2 - p1*p2*y1 - p1*p3*y0 + 3*p1*r0**2*y1 - 6*p1*r0*r1*y0 + p1*r2*y1 - p1*r3*y0 - 12*p1*y0**2*y1 + p2**2*y0 + p2*r0**2*y0 + p2*r0*y2 - p2*r1*y1 + 4*p2*y0**3 - p3*r0*y1 + p3*r1*y0 + r0**3*y2 - 3*r0**2*r1*y1 - r0**2*r2*y0 + 3*r0*r1**2*y0 + r0*r2*y2 - r0*r3*y1 + 4*r0*y0**2*y2 - 12*r0*y0*y1**2 - r1**2*y2 + r1*r2*y1 + r1*r3*y0 + 12*r1*y0**2*y1 - r2**2*y0 - 4*r2*y0**3)/(-p0*y1 + p1*y0 + r0*y1 - r1*y0)",
    "(-p0**3*y1 + p0**2*p1*y0 + 3*p0**2*r0*y1 - p0**2*r1*y0 - 2*p0*p1*r0*y0 + p0*p1*y2 - 2*p0*p2*y1 - 3*p0*r0**2*y1 + 2*p0*r0*r1*y0 + 5*p0*r1*y2 - 6*p0*r2*y1 - 4*p0*y0**2*y1 + p1*p2*y0 + p1*r0**2*y0 - 5*p1*r0*y2 + 7*p1*r2*y0 + 4*p1*y0**3 + 6*p2*r0*y1 - 7*p2*r1*y0 + r0**3*y1 - r0**2*r1*y0 - r0*r1*y2 + 2*r0*r2*y1 + 4*r0*y0**2*y1 - r1*r2*y0 - 4*r1*y0**3)/(-p0*y1 + p1*y0 + r0*y1 - r1*y0)",
    "-(-2*p0**2*y2 + 5*p0*p1*y1 + 2*p0*p2*y0 + 5*p0*r1*y1 - 2*p0*r2*y0 - 5*p1**2*y0 - 5*p1*r0*y1 + 2*p2*r0*y0 + 2*r0**2*y2 - 5*r0*r1*y1 - 2*r0*r2*y0 + 5*r1**2*y0)/(-p0*y1 + p1*y0 + r0*y1 - r1*y0)",
    "(-2*p0**2*y1 + 2*p0*p1*y0 - 2*p0*r1*y0 + 2*p1*r0*y0 - p1*y2 + p2*y1 + 2*r0**2*y1 - 2*r0*r1*y0 + r1*y2 - r2*y1)/(-p0*y1 + p1*y0 + r0*y1 - r1*y0)",
    "-(-p0*y2 + p2*y0 + r0*y2 - r2*y0)/(-p0*y1 + p1*y0 + r0*y1 - r1*y0)"
  ]
}


==> anc/siegel/applications/primitive_trace_operator.log <==
Universal primitive trace operator: all six exact exterior residuals vanish.


==> anc/siegel/applications/primitive_trace_operator.py <==
"""Universal primitive fifth-order operator, checked in free symmetric jets.

No sampled values are used. Each of the six exterior-coordinate residuals
vanishes as a rational function of the independent jets of p,r,y.
"""
from itertools import combinations
from pathlib import Path
import json
import sympy as s

p, r, y = s.symbols('p0:4'), s.symbols('r0:4'), s.symbols('y0:4')
variables = p + r + y
successors = p[1:] + (s.S(0),) + r[1:] + (s.S(0),) + y[1:] + (s.S(0),)
def derivative(expr):
    return s.expand(sum(s.diff(expr, a)*b for a,b in zip(variables, successors)))
I = s.Matrix([[p[0],y[0]], [y[0],r[0]]])
tau = s.trace(I)
S = I - tau*s.eye(2)/2
T = S.applyfunc(derivative)
T2 = T.applyfunc(derivative)
C = S*T - T*S
c = s.factor(s.trace(C*C))
q = s.factor(s.trace(S*S))
rho = s.cancel(derivative(c)/(2*c))
delta = s.cancel(s.trace((T*T2-T2*T)*C)/c)
assert (T2-rho*T+delta*S).applyfunc(s.cancel) == s.zeros(2)
tau1, tau2, tau3 = (derivative(tau), derivative(derivative(tau)),
                    derivative(derivative(derivative(tau))))
B = [tau3-rho*tau2+delta*tau1+3*derivative(q)-2*rho*q,
     4*tau2-3*rho*tau1+2*delta*tau+2*q,
     5*tau1-2*rho*tau, 2*tau+delta, -rho]
A = s.zeros(4)
A[:2,2:] = s.eye(2)
A[2:,:2] = -I
pairs = list(combinations(range(4),2))
indices = {pair:k for k,pair in enumerate(pairs)}
Aw = s.zeros(6)
for row,(i,j) in enumerate(pairs):
    for k in range(4):
        if k != j:
            Aw[row,indices[tuple(sorted((k,j)))]] += (1 if k<j else -1)*A[i,k]
        if i != k:
            Aw[row,indices[tuple(sorted((i,k)))]] += (1 if i<k else -1)*A[j,k]
rows = [s.Matrix([[1,0,0,0,0,0]])]
for _ in range(5):
    rows.append((rows[-1].applyfunc(derivative)+rows[-1]*Aw).applyfunc(s.expand))
residual = rows[5] + sum((b*row for b,row in zip(B,rows)), s.zeros(1,6))
assert residual.applyfunc(s.cancel) == s.zeros(1,6)
assert s.cancel(c-2*s.trace(S*T)**2+2*q*s.trace(T*T)) == 0
results = {'status':'passed', 'independent_jet_variables':[str(z) for z in variables],
           'traceless_recurrence_verified':True, 'exterior_residuals_verified':6,
           'trace_syzygy_verified':True,
           'coefficients_B0_to_B4':[str(s.factor(b)) for b in B]}
Path(__file__).with_suffix('.json').write_text(json.dumps(results,indent=2)+'\n')
print('Universal primitive trace operator: all six exact exterior residuals vanish.')


==> anc/siegel/applications/rank_one_results.json <==
{
  "status": "all exact assertions passed",
  "family": "b*x + t + x**5",
  "discriminant": "256*b**5 + 3125*t**4",
  "canonical_generator_coefficients": [
    "5*t",
    "4*b",
    "0",
    "0"
  ],
  "first_derivative_coefficients": [
    "7/2",
    "0",
    "0",
    "0"
  ],
  "cyclic_determinant": "-11524800*b**6/(256*b**5 + 3125*t**4)**2",
  "polarization_h": "7840*b**3/(256*b**5 + 3125*t**4)",
  "scalar_coefficients_c0_to_c3": [
    "-5355/(16*(256*b**5 + 3125*t**4))",
    "5625*t/(256*b**5 + 3125*t**4)",
    "80625*t**2/(2*(256*b**5 + 3125*t**4))",
    "25000*t**3/(256*b**5 + 3125*t**4)"
  ],
  "kodaira_spencer": [
    [
      "-640*b**3/(256*b**5 + 3125*t**4)",
      "800*b**2*t/(256*b**5 + 3125*t**4)"
    ],
    [
      "800*b**2*t/(256*b**5 + 3125*t**4)",
      "-1000*b*t**2/(256*b**5 + 3125*t**4)"
    ]
  ],
  "hypergeometric_a": [
    "-7/40",
    "1/40",
    "9/40",
    "17/40"
  ],
  "hypergeometric_b": [
    "1/4",
    "1/2",
    "3/4"
  ],
  "hypergeometric_coordinate": "-3125*t**4/(256*b**5)",
  "finite_singular_exponents": [
    "0",
    "1",
    "1",
    "2"
  ],
  "infinity_exponents_in_1_over_t": [
    "-7/10",
    "1/10",
    "9/10",
    "17/10"
  ],
  "scope": "b nonzero; no finite apparent singularities on d nonzero",
  "second_rank_one_branch": {
    "family": "3*a**2*x/10 + a*x**3 + t + x**5",
    "discriminant": "54*a**10/3125 + 18*a**5*t**2 + 3125*t**4",
    "generator": [
      "-3*a**3",
      "125*t",
      "0",
      "0"
    ],
    "derivative": [
      "0",
      "225/2",
      "0",
      "0"
    ],
    "scope": "a nonzero; KS rank one, nonparallel kernel everywhere on the smooth base"
  }
}


==> anc/siegel/applications/rank_one_verified.log <==
{
  "status": "all exact assertions passed",
  "family": "b*x + t + x**5",
  "discriminant": "256*b**5 + 3125*t**4",
  "canonical_generator_coefficients": [
    "5*t",
    "4*b",
    "0",
    "0"
  ],
  "first_derivative_coefficients": [
    "7/2",
    "0",
    "0",
    "0"
  ],
  "cyclic_determinant": "-11524800*b**6/(256*b**5 + 3125*t**4)**2",
  "polarization_h": "7840*b**3/(256*b**5 + 3125*t**4)",
  "scalar_coefficients_c0_to_c3": [
    "-5355/(16*(256*b**5 + 3125*t**4))",
    "5625*t/(256*b**5 + 3125*t**4)",
    "80625*t**2/(2*(256*b**5 + 3125*t**4))",
    "25000*t**3/(256*b**5 + 3125*t**4)"
  ],
  "kodaira_spencer": [
    [
      "-640*b**3/(256*b**5 + 3125*t**4)",
      "800*b**2*t/(256*b**5 + 3125*t**4)"
    ],
    [
      "800*b**2*t/(256*b**5 + 3125*t**4)",
      "-1000*b*t**2/(256*b**5 + 3125*t**4)"
    ]
  ],
  "hypergeometric_a": [
    "-7/40",
    "1/40",
    "9/40",
    "17/40"
  ],
  "hypergeometric_b": [
    "1/4",
    "1/2",
    "3/4"
  ],
  "hypergeometric_coordinate": "-3125*t**4/(256*b**5)",
  "finite_singular_exponents": [
    "0",
    "1",
    "1",
    "2"
  ],
  "infinity_exponents_in_1_over_t": [
    "-7/10",
    "1/10",
    "9/10",
    "17/10"
  ],
  "scope": "b nonzero; no finite apparent singularities on d nonzero",
  "second_rank_one_branch": {
    "family": "3*a**2*x/10 + a*x**3 + t + x**5",
    "discriminant": "54*a**10/3125 + 18*a**5*t**2 + 3125*t**4",
    "generator": [
      "-3*a**3",
      "125*t",
      "0",
      "0"
    ],
    "derivative": [
      "0",
      "225/2",
      "0",
      "0"
    ],
    "scope": "a nonzero; KS rank one, nonparallel kernel everywhere on the smooth base"
  }
}


==> anc/siegel/applications/rank_one_verified.py <==
"""Exact rank-one genus-two checks; Python 3 + SymPy, no numerical arithmetic.

Run: python rank_one_verified.py [optional-results.json]
The parameter b is a nonzero constant and d=3125*t**4+256*b**5.
"""
import json
import sys
from pathlib import Path
import sympy as sp

x, t, b = sp.symbols('x t b')
f = x**5 + b*x + t
d = 3125*t**4 + 256*b**5
can = lambda M: M.applyfunc(sp.cancel)

def gm_matrix(f):
    fp, ft = sp.diff(f, x), sp.diff(f, t)
    a, _, g = sp.gcdex(sp.Poly(fp, x), sp.Poly(f, x))
    inverse = sp.cancel(a.as_expr()/g.as_expr())
    A = sp.zeros(4)
    for k in range(4):
        numerator = x**k*ft
        V = sp.cancel(sp.rem(inverse*numerator, f, x))
        U = sp.cancel((numerator-V*fp)/f)
        assert sp.cancel(U*f+V*fp-numerator) == 0
        reduced = sp.Poly(sp.cancel(-U/2-sp.diff(V,x)),x)
        assert reduced.degree() <= 3
        for j in range(4):
            A[k,j] = sp.cancel(reduced.coeff_monomial(x**j))
    return A

A = gm_matrix(f)
assert sp.discriminant(f,x) == d
Q = 4*sp.Matrix([[0,0,0,sp.Rational(1,3)], [0,0,1,0],
               [0,-1,0,0], [-sp.Rational(1,3),0,0,0]])
assert can(A*Q+Q*A.T) == sp.zeros(4)
assert sp.cancel(sp.trace(A)) == 0
E = sp.eye(4)[:2,:]
K = can(E*Q*A[:2,:].T)
u = sp.Matrix([4*b,-5*t])
assert can(K+40*b/d*u*u.T) == sp.zeros(2)
assert K.rank() == 1

nabla = lambda r: can(r.diff(t)+r*A)
s = sp.Matrix([[5*t,4*b,0,0]])
jets = [s]
for _ in range(4):
    jets.append(nabla(jets[-1]))
assert jets[1] == sp.Matrix([[sp.Rational(7,2),0,0,0]])
R = sp.Matrix.vstack(*jets[:4])
W = sp.factor(R.det())
assert sp.cancel(W+11524800*b**6/d**2) == 0
h = sp.factor((s*Q*jets[3].T)[0])
assert sp.cancel(h-7840*b**3/d) == 0
assert sp.cancel(W+3*h**2/16) == 0
assert can(s*Q*sp.Matrix.vstack(E,A[:2,:]).T) == sp.zeros(1,4)
assert sp.Matrix.vstack(E,A[:2,:]).rank() == 3
assert sp.Matrix.vstack(E,A[:2,:],nabla(A[:2,:])).rank() == 4

c0 = -sp.Rational(5355,16)/d
c1 = 5625*t/d
c2 = sp.Rational(80625,2)*t**2/d
c3 = 25000*t**3/d
coeffs = sp.Matrix([[c0,c1,c2,c3]])
assert can(jets[4]+coeffs*R) == sp.zeros(1,4)
assert sp.cancel(c3+sp.diff(W,t)/W) == 0
self_dual = (c2*c3/2-c3**3/8+sp.diff(c2,t)
             -sp.Rational(3,4)*c3*sp.diff(c3,t)-sp.diff(c3,t,2)/2)
assert sp.cancel(c1-self_dual) == 0

# Euler-operator identity, taking coefficients on the left.
r = sp.symbols('r')
falling4 = r*(r-1)*(r-2)*(r-3)
euler_polynomial = (d*falling4 + t**4*(25000*r*(r-1)*(r-2)
                    +sp.Rational(80625,2)*r*(r-1)+5625*r-sp.Rational(5355,16)))
infinity_polynomial = ((r-sp.Rational(7,10))*(r+sp.Rational(1,10))
                       *(r+sp.Rational(9,10))*(r+sp.Rational(17,10)))
assert sp.expand(euler_polynomial-256*b**5*falling4
                 -3125*t**4*infinity_polynomial) == 0
assert sp.cancel(c3-2*sp.diff(d,t)/d) == 0

# The other rank-one locus in x^5+a*x^3+b*x+t is b=3*a^2/10.
a = sp.symbols('a')
f2 = x**5+a*x**3+sp.Rational(3,10)*a**2*x+t
D2 = 54*a**10+56250*a**5*t**2+9765625*t**4
A2 = gm_matrix(f2)
assert sp.factor(sp.discriminant(f2,x)-D2/3125) == 0
Q2 = Q.copy()
Q2[2,3], Q2[3,2] = 4*a/3, -4*a/3
assert can(A2*Q2+Q2*A2.T) == sp.zeros(4)
K2 = can(E*Q2*A2[:2,:].T)
u2 = sp.Matrix([125*t,3*a**3])
assert can(K2+100*a/D2*u2*u2.T) == sp.zeros(2)
s2 = sp.Matrix([[-3*a**3,125*t,0,0]])
assert can(s2.diff(t)+s2*A2) == sp.Matrix([[0,sp.Rational(225,2),0,0]])
# The displayed simplification holds already modulo an exact differential.
g2 = 125*t*x-3*a**3
R2 = -25*x**2-10*a
assert sp.expand((125-sp.Rational(225,2))*2*x*f2-g2
                 -(2*sp.diff(R2,x)*f2-R2*sp.diff(f2,x))) == 0

results = {
    'status': 'all exact assertions passed',
    'family': str(f), 'discriminant': str(d),
    'canonical_generator_coefficients': [str(v) for v in s],
    'first_derivative_coefficients': [str(v) for v in jets[1]],
    'cyclic_determinant': str(W), 'polarization_h': str(h),
    'scalar_coefficients_c0_to_c3': [str(v) for v in coeffs],
    'kodaira_spencer': [[str(v) for v in row] for row in K.tolist()],
    'hypergeometric_a': ['-7/40','1/40','9/40','17/40'],
    'hypergeometric_b': ['1/4','1/2','3/4'],
    'hypergeometric_coordinate': '-3125*t**4/(256*b**5)',
    'finite_singular_exponents': ['0','1','1','2'],
    'infinity_exponents_in_1_over_t': ['-7/10','1/10','9/10','17/10'],
    'scope': 'b nonzero; no finite apparent singularities on d nonzero',
    'second_rank_one_branch': {
        'family': str(f2), 'discriminant': str(D2/3125),
        'generator': ['-3*a**3','125*t','0','0'],
        'derivative': ['0','225/2','0','0'],
        'scope': 'a nonzero; KS rank one, nonparallel kernel everywhere on the smooth base',
    },
}
serialized = json.dumps(results, indent=2)+'\n'
target = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(__file__).with_name('rank_one_results.json')
target.write_text(serialized)
print(serialized, end='')


==> anc/siegel/applications/run_applications.py <==
"""Reproduce the exact calculations used in manuscript Sections 20--23."""
from pathlib import Path
import json
import subprocess
import sys
import time

root = Path(__file__).resolve().parent
scripts = [
    'explicit_compute.py', 'explicit_transversality.py',
    'scalar_compute.py', 'scalar_exterior_point.py',
    'scalar_primitive_bridge.py', 'scalar_null_cover.py',
    'null_operator.py', 'rank_one_verified.py',
    'igusa_compute.py', 'modular_apparent_check.py',
    'primitive_trace_operator.py', 'application_refinements.py',
]
results = []
for script in scripts:
    start = time.monotonic()
    proc = subprocess.run([sys.executable, str(root / script)], cwd=root,
                          capture_output=True, text=True)
    (root / (Path(script).stem + '.log')).write_text(proc.stdout + proc.stderr)
    results.append({'script': script, 'exit_code': proc.returncode,
                    'seconds': round(time.monotonic() - start, 2)})
    (root / 'application_verification_results.json').write_text(
        json.dumps(results, indent=2) + '\n')
    print(script, 'PASS' if proc.returncode == 0 else 'FAIL', flush=True)
    if proc.returncode:
        print(proc.stderr[-4000:], flush=True)
        raise SystemExit(proc.returncode)
print('All application calculation suites passed.', flush=True)


==> anc/siegel/applications/scalar_compute.log <==
pairing_solution= {(0, 0, q5, 3*q5, 0, q5)}
Q= Matrix([[0, 0, 0, 4/3], [0, 0, 4, 0], [0, -4, 0, 4/3], [-4/3, 0, -4/3, 0]])
scalar row 1 done
scalar row 2 done
scalar row 3 done
scalar row 4 done
scalar_cyclic_determinant= 32400*(96*t**2 + 91)/(3125*t**4 + 1208*t**2 + 144)**3
scalar_c0= 65835*(32*t**2 + 133)/(16*(96*t**2 + 91)*(3125*t**4 + 1208*t**2 + 144))
scalar_c1= 42*t*(93000*t**2 + 192659)/((96*t**2 + 91)*(3125*t**4 + 1208*t**2 + 144))
scalar_c2= 3*(4860000*t**4 + 7151921*t**2 + 491372)/(2*(96*t**2 + 91)*(3125*t**4 + 1208*t**2 + 144))
scalar_c3= 12*t*(250000*t**4 + 323031*t**2 + 52660)/((96*t**2 + 91)*(3125*t**4 + 1208*t**2 + 144))
scalar_exterior6_cyclic_at0= Matrix([[-1/2, 0, -7/4, 0, 0, 0], [0, 13/36, 0, 0, 0, 0], [135/16, 0, 385/16, -13/72, 0, 91/144], [0, -17549/864, 0, 0, 175/32, 0], [-773557/1296, 0, -3898399/2592, 61999/2592, 0, -113617/1296], [0, 78013115/31104, 0, 0, -438775/384, 0]])
scalar_exterior6_det_at0= 0
hodge_wedge_rank_at0= 5
hodge_wedge_5minor_at0= {'columns': [0, 1, 2, 3, 4], 'determinant': '-21315815/4478976'}
primitive_scalar_order5_coefficients_at0= Matrix([[0, 1867121/2832, 0, 36509/354, 0]])
All assertions passed.


==> anc/siegel/applications/scalar_compute.py <==
"""Exact scalar/primitive-exterior-square certificates for y²=x⁵+x³+x+t.
Run python scalar_compute.py. Uses existing explicit_formulas.json.
"""
from pathlib import Path
import json
from itertools import combinations
from math import comb
import sympy as s
p=Path(__file__).parent
t=s.symbols('t')
data=json.loads((p/'explicit_formulas.json').read_text())
A=s.Matrix([[s.sympify(v) for v in row] for row in data['A']])
def simp(x): return s.factor(s.cancel(x))
def sm(x): return x.applyfunc(simp)
# Recover the polarization and fix the manuscript residue normalization.
pairs=list(combinations(range(4),2))
q=s.symbols('q0:6')
Q=s.zeros(4)
for v,(i,j) in zip(q,pairs): Q[i,j]=v;Q[j,i]=-v
d=3125*t**4+1208*t**2+144
eq=sm(d*(A*Q+Q*A.T))
conditions=[]
for e in eq: conditions.extend(s.Poly(e,t).all_coeffs())
sol=s.linsolve(conditions,q)
print('pairing_solution=',sol,flush=True)
qsol=list(sol)[0]
free=set().union(*(v.free_symbols for v in qsol))
assert len(free)==1
Q=Q.subs(dict(zip(q,qsol))).subs(next(iter(free)),1)
Q = Q*s.Rational(4,3)/Q[0,3]
print('Q=',Q,flush=True)
assert sm(A*Q+Q*A.T)==s.zeros(4)
# Ordinary scalar cyclic vector eta0; row convention nabla eta=A eta.
rows=[s.eye(4)[0,:]]
for k in range(4):
    rows.append(sm(rows[-1].diff(t)+rows[-1]*A))
    print('scalar row',k+1,'done',flush=True)
R=s.Matrix.vstack(*rows[:4])
cycdet=simp(R.det(method='domain-ge'))
print('scalar_cyclic_determinant=',cycdet,flush=True)
# Cramer's formula is substantially faster than raw symbolic inversion.
coeff=[]
for j in range(4):
    RR=R.copy();RR[j,:]=rows[4]
    coeff.append(simp(-RR.det(method='domain-ge')/cycdet))
    print('scalar_c'+str(j)+'=',coeff[-1],flush=True)
assert sm(rows[4]+sum((coeff[j]*rows[j] for j in range(4)),s.zeros(1,4)))==s.zeros(1,4)
assert simp(coeff[3]+s.diff(cycdet,t)/cycdet)==0
assert s.gcd(96*t**2+91,d)==1
c0,c1,c2,c3=coeff
defect=simp(c1-s.diff(c2,t)-c2*c3/2+c3**3/8+s.Rational(3,4)*c3*s.diff(c3,t)+s.diff(c3,t,2)/2)
assert defect.subs(t,1)==s.Rational(76857499968,331230249559)
# Fast exact covariant jets at t=0, avoiding global high-order expression swell.
N=7
# Taylor series of d^{-1}, multiply numerator polynomial. 
D=s.Poly(d,t)
inv=[s.Rational(1,D.nth(0))]
for k in range(1,N+1): inv.append(-sum(D.nth(j)*inv[k-j] for j in range(1,k+1))/D.nth(0))
num=sm(d*A)
Aj=[num.applyfunc(lambda e:sum(s.Poly(e,t).nth(j)*inv[k-j] for j in range(k+1))) for k in range(N+1)]
def covjets(row,depth):
    r=[row]+[s.zeros(1,4) for _ in range(N)]
    out=[row]
    for j in range(depth):
        new=[]
        for k in range(len(r)-1):
            new.append((k+1)*r[k+1]+sum((r[l]*Aj[k-l] for l in range(k+1)),s.zeros(1,4)))
        r=new;out.append(r[0])
    return out
r0=covjets(s.eye(4)[0,:],6)
r1=covjets(s.eye(4)[1,:],5)
def wedge(r,v): return s.Matrix([[r[i]*v[j]-r[j]*v[i] for i,j in pairs]])
u=[sum((comb(j,k)*wedge(r0[k],r0[j-k+1]) for k in range(j+1)),s.zeros(1,6)) for j in range(6)]
uR=s.Matrix.vstack(*u)
v=[sum((comb(j,k)*wedge(r0[k],r1[j-k]) for k in range(j+1)),s.zeros(1,6)) for j in range(6)]
vR=s.Matrix.vstack(*v)
print('scalar_exterior6_cyclic_at0=',uR,flush=True)
print('scalar_exterior6_det_at0=',uR.det(),flush=True)
print('hodge_wedge_rank_at0=',vR.rank(),flush=True)
qrow=s.Matrix([Q[i,j] for i,j in pairs])
assert vR*qrow==s.zeros(6,1)
minor_cert=None
for cs in combinations(range(6),5):
    det=vR[:5,list(cs)].det()
    if det:
        minor_cert={'columns':list(cs),'determinant':str(det)};break
print('hodge_wedge_5minor_at0=',minor_cert,flush=True)
if minor_cert:
    cs=minor_cert['columns']
    vc=-vR[5,list(cs)]*vR[:5,list(cs)].inv()
    assert vR[5,:]+vc*vR[:5,:]==s.zeros(1,6)
    print('primitive_scalar_order5_coefficients_at0=',vc,flush=True)
else: vc=None
out={'scalar_self_duality_defect':str(defect),'scalar_cyclic_determinant':str(cycdet),'scalar_coefficients_c0_to_c3':[str(c) for c in coeff], 'scalar_coefficients_at0':[str(c.subs(t,0)) for c in coeff], 'polarization_Q':[[str(e) for e in row]for row in Q.tolist()], 'exterior_basis':[list(v) for v in pairs], 'scalar_exterior6_det_at0':str(uR.det()),'scalar_exterior6_rows_at0':[[str(e) for e in row] for row in uR.tolist()],'hodge_wedge_rows_at0':[[str(e) for e in row]for row in vR.tolist()],'hodge_wedge_rank_at0':vR.rank(),'hodge_wedge_5minor_at0':minor_cert,'primitive_scalar_order5_coefficients_at0':None if vc is None else [str(e) for e in vc]}
(p/'scalar_formulas.json').write_text(json.dumps(out,indent=2)+'\n')
print('All assertions passed.',flush=True)


==> anc/siegel/applications/scalar_exterior_at1.json <==
{
  "t": 1,
  "determinant": "20912756039932870656000000/36600668831158425482549281168458881161",
  "rank": 6,
  "rows": [
    [
      "-2/407",
      "8/407",
      "-57/407",
      "0",
      "0",
      "0"
    ],
    [
      "3452/165649",
      "-8924/165649",
      "49542/165649",
      "0",
      "0",
      "0"
    ],
    [
      "-7702744/67419143",
      "1077188/6129013",
      "-61327674/67419143",
      "-24/165649",
      "240/165649",
      "-276/165649"
    ],
    [
      "17673874044/27439591201",
      "-17648911416/27439591201",
      "94361769204/27439591201",
      "1995816/741610573",
      "-16561560/741610573",
      "9365484/741610573"
    ],
    [
      "-41881099112388/11167913618807",
      "27401043676608/11167913618807",
      "-166043563317468/11167913618807",
      "-9472700376/301835503211",
      "70267487760/301835503211",
      "-19392487524/301835503211"
    ],
    [
      "101600374657068456/4545340842854449",
      "-38571272013620184/4545340842854449",
      "311073853962729096/4545340842854449",
      "39023096041296/122847049806877",
      "-264090735104760/122847049806877",
      "19894429750104/122847049806877"
    ]
  ]
}


==> anc/siegel/applications/scalar_exterior_point.log <==
{
  "t": 1,
  "determinant": "20912756039932870656000000/36600668831158425482549281168458881161",
  "rank": 6,
  "rows": [
    [
      "-2/407",
      "8/407",
      "-57/407",
      "0",
      "0",
      "0"
    ],
    [
      "3452/165649",
      "-8924/165649",
      "49542/165649",
      "0",
      "0",
      "0"
    ],
    [
      "-7702744/67419143",
      "1077188/6129013",
      "-61327674/67419143",
      "-24/165649",
      "240/165649",
      "-276/165649"
    ],
    [
      "17673874044/27439591201",
      "-17648911416/27439591201",
      "94361769204/27439591201",
      "1995816/741610573",
      "-16561560/741610573",
      "9365484/741610573"
    ],
    [
      "-41881099112388/11167913618807",
      "27401043676608/11167913618807",
      "-166043563317468/11167913618807",
      "-9472700376/301835503211",
      "70267487760/301835503211",
      "-19392487524/301835503211"
    ],
    [
      "101600374657068456/4545340842854449",
      "-38571272013620184/4545340842854449",
      "311073853962729096/4545340842854449",
      "39023096041296/122847049806877",
      "-264090735104760/122847049806877",
      "19894429750104/122847049806877"
    ]
  ]
}


==> anc/siegel/applications/scalar_exterior_point.py <==
"""Exact cyclicity of scalar exterior square at a regular t value."""
from pathlib import Path
import json
from itertools import combinations
from math import comb
import sympy as s
p=Path(__file__).parent;t,z=s.symbols('t z')
data=json.loads((p/'explicit_formulas.json').read_text())
A=s.Matrix([[s.sympify(v) for v in row] for row in data['A']])
d=3125*t**4+1208*t**2+144
pairs=list(combinations(range(4),2))
def point(a):
 N=7;D=s.Poly(d.subs(t,z+a),z);num=[[s.Poly(s.cancel(d*A[i,j]).subs(t,z+a),z)for j in range(4)]for i in range(4)]
 inv=[s.Rational(1,D.nth(0))]
 for k in range(1,N+1):inv.append(-sum(D.nth(j)*inv[k-j] for j in range(1,k+1))/D.nth(0))
 Aj=[s.Matrix(4,4,lambda i,j:sum(num[i][j].nth(l)*inv[k-l]for l in range(k+1)))for k in range(N+1)]
 def jets(row,depth):
  r=[row]+[s.zeros(1,4)for _ in range(N)];out=[row]
  for j in range(depth):
   r=[(k+1)*r[k+1]+sum((r[l]*Aj[k-l] for l in range(k+1)),s.zeros(1,4))for k in range(len(r)-1)]
   out.append(r[0])
  return out
 r=jets(s.eye(4)[0,:],6)
 def wedge(a,b):return s.Matrix([[a[i]*b[j]-a[j]*b[i]for i,j in pairs]])
 u=[sum((comb(j,k)*wedge(r[k],r[j-k+1])for k in range(j+1)),s.zeros(1,6))for j in range(6)]
 mat=s.Matrix.vstack(*u)
 return {'t':a,'determinant':str(mat.det()),'rank':mat.rank(),'rows':[[str(e)for e in row]for row in mat.tolist()]}
r=point(1)
print(json.dumps(r,indent=2))
(p/'scalar_exterior_at1.json').write_text(json.dumps(r,indent=2)+'\n')
assert r['rank']==6


==> anc/siegel/applications/scalar_formulas.json <==
{
  "scalar_self_duality_defect": "192*t*(16875000000000*t**14 + 868247212500000*t**12 + 158343389322000*t**10 - 224219527594384*t**8 - 93320946910960*t**6 - 12911189887481*t**4 - 3292312161528*t**2 - 566679950928)/((96*t**2 + 91)**3*(3125*t**4 + 1208*t**2 + 144)**3)",
  "scalar_cyclic_determinant": "32400*(96*t**2 + 91)/(3125*t**4 + 1208*t**2 + 144)**3",
  "scalar_coefficients_c0_to_c3": [
    "65835*(32*t**2 + 133)/(16*(96*t**2 + 91)*(3125*t**4 + 1208*t**2 + 144))",
    "42*t*(93000*t**2 + 192659)/((96*t**2 + 91)*(3125*t**4 + 1208*t**2 + 144))",
    "3*(4860000*t**4 + 7151921*t**2 + 491372)/(2*(96*t**2 + 91)*(3125*t**4 + 1208*t**2 + 144))",
    "12*t*(250000*t**4 + 323031*t**2 + 52660)/((96*t**2 + 91)*(3125*t**4 + 1208*t**2 + 144))"
  ],
  "scalar_coefficients_at0": [
    "138985/3328",
    "0",
    "17549/312",
    "0"
  ],
  "polarization_Q": [
    [
      "0",
      "0",
      "0",
      "4/3"
    ],
    [
      "0",
      "0",
      "4",
      "0"
    ],
    [
      "0",
      "-4",
      "0",
      "4/3"
    ],
    [
      "-4/3",
      "0",
      "-4/3",
      "0"
    ]
  ],
  "exterior_basis": [
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      2,
      3
    ]
  ],
  "scalar_exterior6_det_at0": "0",
  "scalar_exterior6_rows_at0": [
    [
      "-1/2",
      "0",
      "-7/4",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "13/36",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "135/16",
      "0",
      "385/16",
      "-13/72",
      "0",
      "91/144"
    ],
    [
      "0",
      "-17549/864",
      "0",
      "0",
      "175/32",
      "0"
    ],
    [
      "-773557/1296",
      "0",
      "-3898399/2592",
      "61999/2592",
      "0",
      "-113617/1296"
    ],
    [
      "0",
      "78013115/31104",
      "0",
      "0",
      "-438775/384",
      "0"
    ]
  ],
  "hodge_wedge_rows_at0": [
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-1/12",
      "0",
      "0",
      "7/4",
      "0"
    ],
    [
      "-77/72",
      "0",
      "9/8",
      "-5/18",
      "0",
      "-7/24"
    ],
    [
      "0",
      "49/432",
      "0",
      "0",
      "-3883/144",
      "0"
    ],
    [
      "1015/96",
      "0",
      "-53257/864",
      "2489/144",
      "0",
      "8455/864"
    ],
    [
      "0",
      "224173/5184",
      "0",
      "0",
      "2811869/1728",
      "0"
    ]
  ],
  "hodge_wedge_rank_at0": 5,
  "hodge_wedge_5minor_at0": {
    "columns": [
      0,
      1,
      2,
      3,
      4
    ],
    "determinant": "-21315815/4478976"
  },
  "primitive_scalar_order5_coefficients_at0": [
    "0",
    "1867121/2832",
    "0",
    "36509/354",
    "0"
  ]
}


==> anc/siegel/applications/scalar_null_cover.json <==
{
  "field": "Q(zeta), zeta^2=-7",
  "r_taylor_0_to_6": [
    "zeta",
    "22/3",
    "-187*zeta/18",
    "-1925/18",
    "49753*zeta/324",
    "336875/216",
    "-52441631*zeta/23328"
  ],
  "scalar_cyclic_rows_at0": [
    [
      "1",
      "zeta",
      "0",
      "0"
    ],
    [
      "-5*zeta/12",
      "41/6",
      "-zeta/12",
      "-7/4"
    ],
    [
      "-1061/144",
      "-2905*zeta/144",
      "-31/36",
      "31*zeta/12"
    ],
    [
      "52601*zeta/1728",
      "-178361/288",
      "7849*zeta/1728",
      "47863/576"
    ]
  ],
  "scalar_cyclic_determinant_at0": "-87025/1728",
  "exterior5_minor_at0": {
    "columns": [
      0,
      1,
      2,
      3,
      4
    ],
    "determinant": "-2234138434375/53747712"
  }
}


==> anc/siegel/applications/scalar_null_cover.log <==
{
  "field": "Q(zeta), zeta^2=-7",
  "r_taylor_0_to_6": [
    "zeta",
    "22/3",
    "-187*zeta/18",
    "-1925/18",
    "49753*zeta/324",
    "336875/216",
    "-52441631*zeta/23328"
  ],
  "scalar_cyclic_rows_at0": [
    [
      "1",
      "zeta",
      "0",
      "0"
    ],
    [
      "-5*zeta/12",
      "41/6",
      "-zeta/12",
      "-7/4"
    ],
    [
      "-1061/144",
      "-2905*zeta/144",
      "-31/36",
      "31*zeta/12"
    ],
    [
      "52601*zeta/1728",
      "-178361/288",
      "7849*zeta/1728",
      "47863/576"
    ]
  ],
  "scalar_cyclic_determinant_at0": "-87025/1728",
  "exterior5_minor_at0": {
    "columns": [
      0,
      1,
      2,
      3,
      4
    ],
    "determinant": "-2234138434375/53747712"
  }
}
All assertions passed.


==> anc/siegel/applications/scalar_null_cover.py <==
"""Exact cyclicity on the isotropic-line cover w²=-7d, at t=0."""
from pathlib import Path
from itertools import combinations
from math import comb
import json
import sympy as s
p=Path(__file__).parent;t,zeta=s.symbols('t zeta')
data=json.loads((p/'explicit_formulas.json').read_text())
A=s.Matrix([[s.sympify(v)for v in row]for row in data['A']])
d=3125*t**4+1208*t**2+144;N=7;D=s.Poly(d,t)
inv=[s.Rational(1,144)]
for k in range(1,N+1):inv.append(-sum(D.nth(j)*inv[k-j]for j in range(1,k+1))/144)
num=(d*A).applyfunc(s.cancel)
Aj=[num.applyfunc(lambda e:sum(s.Poly(e,t).nth(l)*inv[k-l]for l in range(k+1)))for k in range(N+1)]
# q=sqrt(d/144), w=12*zeta*q; zeta²=-7.
qc=[s.S.One]
for k in range(1,N+1):qc.append((D.nth(k)/144-sum(qc[j]*qc[k-j]for j in range(1,k)))/2)
# r=(88t+w)/(12+175t²).
rc=[]
for k in range(N+1):rc.append((12*zeta*qc[k]+(88 if k==1 else 0)-(175*rc[k-2]if k>=2 else 0))/12)
def red(e):return s.rem(s.Poly(s.expand(e),zeta),s.Poly(zeta**2+7,zeta)).as_expr()
def sm(M):return M.applyfunc(red)
rows=[s.Matrix([[1,rc[0],0,0]])]+[s.Matrix([[0,rc[k],0,0]])for k in range(1,N+1)]
cov=[rows[0]]
for j in range(6):
 rows=[sm((k+1)*rows[k+1]+sum((rows[l]*Aj[k-l]for l in range(k+1)),s.zeros(1,4)))for k in range(len(rows)-1)]
 cov.append(rows[0])
R=s.Matrix.vstack(*cov[:4]);det=red(R.det(method='domain-ge'))
Q=s.Rational(4,3)*s.Matrix([[0,0,0,1],[0,0,3,0],[0,-3,0,1],[-1,0,-1,0]])
assert red((cov[0]*Q*cov[1].T)[0])==0
pairs=list(combinations(range(4),2))
def wedge(r,v):return sm(s.Matrix([[r[i]*v[j]-r[j]*v[i]for i,j in pairs]]))
u=[sm(sum((comb(j,k)*wedge(cov[k],cov[j-k+1])for k in range(j+1)),s.zeros(1,6)))for j in range(6)]
U=s.Matrix.vstack(*u)
q=s.Matrix([Q[i,j]for i,j in pairs]);assert sm(U*q)==s.zeros(6,1)
cert=None
for cols in combinations(range(6),5):
 minor=red(U[:5,list(cols)].det(method='domain-ge'))
 if minor!=0:cert={'columns':list(cols),'determinant':str(minor)};break
assert cert is not None and det!=0
out={'field':'Q(zeta), zeta^2=-7','r_taylor_0_to_6':[str(e)for e in rc[:7]],'scalar_cyclic_rows_at0':[[str(e)for e in row]for row in R.tolist()],'scalar_cyclic_determinant_at0':str(det),'exterior5_minor_at0':cert}
(p/'scalar_null_cover.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2));print('All assertions passed.')


==> anc/siegel/applications/scalar_primitive_bridge.json <==
{
  "normal_gauge_cyclic_rows": [
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "-1",
      "0",
      "0"
    ],
    [
      "-p - r",
      "0",
      "0",
      "0",
      "0",
      "2"
    ],
    [
      "-p1 - r1",
      "2*q",
      "-3*p - r",
      "p + 3*r",
      "-2*q",
      "0"
    ],
    [
      "p**2 + 6*p*r - p2 - 4*q**2 + r**2 - r2",
      "2*q1",
      "-4*p1 - 2*r1",
      "2*p1 + 4*r1",
      "-2*q1",
      "-4*p - 4*r"
    ]
  ],
  "basis_columns": [
    0,
    1,
    2,
    3,
    5
  ],
  "cyclic_determinant": "-8*(p*q1 - p1*q + q*r1 - q1*r)",
  "commutator_entry12": "p*q1 - p1*q + q*r1 - q1*r",
  "main_K": [
    [
      "-4*(125*t**2 + 84)/(3125*t**4 + 1208*t**2 + 144)",
      "352*t/(3125*t**4 + 1208*t**2 + 144)"
    ],
    [
      "352*t/(3125*t**4 + 1208*t**2 + 144)",
      "-4*(175*t**2 + 12)/(3125*t**4 + 1208*t**2 + 144)"
    ]
  ],
  "main_detK": "112/(3125*t**4 + 1208*t**2 + 144)",
  "main_primitive_cyclic_determinant": "(22579200000000000*t**8 - 211218932736000000*t**6 - 202448326392545280*t**4 - 55455163754741760*t**2 - 4827870438359040)/(3125*t**4 + 1208*t**2 + 144)**6",
  "main_primitive_apparent_polynomial": "22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4 - 56411909744*t**2 - 4911163776",
  "main_primitive_apparent_exponents": [
    0,
    1,
    2,
    3,
    5
  ]
}


==> anc/siegel/applications/scalar_primitive_bridge.log <==
Exact identity: cyclic determinant = -8 [I,Iprime]12.
All assertions passed.
Main-pencil invariant identity W²=-32(det K)^5 tr(comm²) verified at t=0.
Global primitive determinant W=983040 P8/d^6; P8 squarefree and coprime to d.


==> anc/siegel/applications/scalar_primitive_bridge.py <==
"""Universal exact bridge: matrix Schwarzian commutator versus primitive cyclicity.
In normal gauge a1=0 and polarization K=Id, I=[[p,q],[q,r]].
The five derivatives of omega1 wedge omega2 are independent iff [I,I']!=0.
"""
from pathlib import Path
from itertools import combinations
import json
import sympy as s
p,q,r,p1,q1,r1,p2,q2,r2,p3,q3,r3=s.symbols('p q r p1 q1 r1 p2 q2 r2 p3 q3 r3')
vv=[p,q,r,p1,q1,r1,p2,q2,r2];dd=[p1,q1,r1,p2,q2,r2,p3,q3,r3]
def der(e):return sum(s.diff(e,z)*dz for z,dz in zip(vv,dd))
A=s.Matrix([[0,0,1,0],[0,0,0,1],[-p,-q,0,0],[-q,-r,0,0]])
pa=list(combinations(range(4),2));AA=s.zeros(6)
for a,(i,j)in enumerate(pa):
 for k in range(4):
  if k!=j:AA[a,pa.index(tuple(sorted((k,j))))]+=A[i,k]*(1 if k<j else -1)
  if i!=k:AA[a,pa.index(tuple(sorted((i,k))))]+=A[j,k]*(1 if i<k else -1)
rows=[s.Matrix([[1,0,0,0,0,0]])]
for k in range(4):rows.append((rows[-1].applyfunc(der)+rows[-1]*AA).applyfunc(s.expand))
R=s.Matrix.vstack(*rows)
# Primivity is coefficient02 + coefficient13 = 0.
assert R*s.Matrix([0,1,0,0,1,0])==s.zeros(5,1)
I=s.Matrix([[p,q],[q,r]]);comm=I*I.applyfunc(der)-I.applyfunc(der)*I
det=s.factor(R[:,[0,1,2,3,5]].det())
assert s.expand(det+8*comm[0,1])==0
out={'normal_gauge_cyclic_rows':[[str(e)for e in row]for row in R.tolist()], 'basis_columns': [0,1,2,3,5], 'cyclic_determinant':str(det),'commutator_entry12':str(comm[0,1])}
(Path(__file__).parent/'scalar_primitive_bridge.json').write_text(json.dumps(out,indent=2)+'\n')
print('Exact identity: cyclic determinant = -8 [I,Iprime]12.')
print('All assertions passed.')

# Independent exact main-pencil check of the invariant normalization.
root=Path(__file__).parent
j=json.loads((root/'scalar_formulas.json').read_text())
e=json.loads((root/'explicit_formulas.json').read_text())
R0=s.Matrix([[s.sympify(v)for v in row]for row in j['hodge_wedge_rows_at0']])[:5,:]
change=s.Matrix([[1,0,0,0],[0,1,0,0],[0,s.Rational(1,4),0,s.Rational(3,4)],[0,0,s.Rational(1,4),0]])
change2=s.Matrix(6,6,lambda a,b:change[pa[a][0],pa[b][0]]*change[pa[a][1],pa[b][1]]-change[pa[a][0],pa[b][1]]*change[pa[a][1],pa[b][0]])
RR=R0*change2.inv();W=RR[:,[0,1,2,3,5]].det()
A0=s.Matrix([[s.sympify(v)for v in row]for row in e['t0']['A']])
Q0=s.Matrix([[s.sympify(v)for v in row]for row in j['polarization_Q']])
S0=(Q0*A0.T)[:2,:2]
commtr=s.sympify(e['t0']['commutator_squared_trace'])
assert W**2==-32*S0.det()**5*commtr
print('Main-pencil invariant identity W²=-32(det K)^5 tr(comm²) verified at t=0.')
# Global canonical primitive cyclic determinant from the invariant identity.
t=s.symbols('t')
d=3125*t**4+1208*t**2+144
P8=22968750000*t**8-214863009375*t**6-205941087232*t**4-56411909744*t**2-4911163776
Ag=s.Matrix([[s.sympify(v)for v in row]for row in e['A']])
Sg=(Q0*Ag.T)[:2,:2]
assert s.factor(Sg.det())==112/d
Wg=983040*P8/d**6
commtrg=s.sympify(e['commutator_squared_trace'])
assert s.cancel(Wg**2+32*Sg.det()**5*commtrg)==0
assert Wg.subs(t,0)==W
assert s.gcd(P8,s.diff(P8,t))==s.gcd(P8,d)==1
out.update({'main_K':[[str(s.factor(v))for v in row]for row in Sg.tolist()], 'main_detK':str(112/d),'main_primitive_cyclic_determinant':str(Wg), 'main_primitive_apparent_polynomial':str(P8),'main_primitive_apparent_exponents':[0,1,2,3,5]})
(root/'scalar_primitive_bridge.json').write_text(json.dumps(out,indent=2)+'\n')
print('Global primitive determinant W=983040 P8/d^6; P8 squarefree and coprime to d.')


==> anc/siegel/geodesic_checks.py <==
"""Exact identities for the geodesic additions (no commutativity assumed).

The identities are expanded in a free associative algebra.  The pole check
uses the explicit leading meromorphic connection at the separating divisor.
"""
from pathlib import Path
import json
import sympy as s

V, H, H1, Q, Q1, A, U, U1 = s.symbols(
    'V H H1 Q Q1 A U U1', commutative=False)
Id = s.Integer(1)
checks = {}

def check(name, expression):
    checks[name] = s.expand(expression) == 0
    assert checks[name], (name, s.expand(expression))

# Z''=-2VHV, Z'''=8VHVHV-2VH1V.  Cancel the final V^{-1}
# symbolically first, so no matrix invertibility assumption remains.
I_geo = V*H*V*H - V*H1
I_graph_geo = (8*V*H*V*H - 2*V*H1)/2 - 3*(-2*V*H)**2/4
check('quadratic_extension_of_graph_Schwarzian', I_graph_geo-I_geo)

I_changed = V*(H+Q)*V*(H+Q)-V*(H1+Q1)
change = -V*(Q1-H*V*Q-Q*V*H-Q*V*Q)
check('full_connection_change', I_changed-I_geo-change)

# U=A V^{-1}; hence A=U V and V'=U V-2VHV.
B = V*H
Bprime = (U*V-2*V*H*V)*H+V*H1
a1 = B-U/2
I_curve = -(Bprime-U1/2)-a1*a1
rhs = I_geo+(U1+B*U-U*B)/2-U*U/4
check('acceleration_comparison_in_factor_order', I_curve-rhs)

# Symbolic pole model H=alpha E/z and velocity vE.  Along its
# geodesic z'=v, v'=-2alpha v^2/z.  I is scalar to leading order.
z, v, alpha = s.symbols('z v alpha')
Ileading = alpha*(1+alpha)*v**2/z**2
jet = s.diff(Ileading,z)*v+s.diff(Ileading,v)*(-2*alpha*v**2/z)
W3leading = s.factor(-jet/2)
checks['cubic_pole_formula'] = s.simplify(
    W3leading-alpha*(1+alpha)*(1+2*alpha)*v**3/z**3)==0
checks['chi10_cubic_pole_coefficient'] = (
    s.simplify(W3leading.subs({alpha:s.Rational(1,10),v:1})*z**3)
    ==s.Rational(33,250))
assert all(checks.values())

# Genus-two determinant-component normalization and EI polynomial.
x,y,w,r11,r12,r22,t11,t12,t22,k,l=s.symbols(
    'x y w r11 r12 r22 t11 t12 t22 k l')
Pi=lambda f:(s.diff(f,x,w)-s.diff(f,y,2)/4)/2
checks['determinant_projection_factor'] = Pi(x*w-y*y)==s.Rational(3,4)
mixed=r11*t22+r22*t11-2*r12*t12
EI=2*l*(2*l-1)*(r11*r22-r12*r12)-(2*k-1)*(2*l-1)*mixed+2*k*(2*k-1)*(t11*t22-t12*t12)
bracket=l*(l-s.Rational(1,2))/2*(r11*r22-r12*r12)-(k-s.Rational(1,2))*(l-s.Rational(1,2))*mixed/2+k*(k-s.Rational(1,2))/2*(t11*t22-t12*t12)
checks['EI_Q22_equals_eight_bracket'] = s.expand(EI-8*bracket)==0

# Yang--Zudilin Theorem 4, including the theta
# coefficient, checked against the Ore normalization recurrence.
p1=s.symbols('p10:15');p2=s.symbols('p20:24');p3=s.Symbol('p30')
pairs=list(zip(p1,p1[1:]))+list(zip(p2,p2[1:]))
der=lambda f:s.expand(sum(s.diff(f,x)*y for x,y in pairs))
c4=10*p1[0]
c3=10*p1[1]+35*p1[0]**2+5*p2[0]
c2=5*p1[2]+s.Rational(15,2)*p2[1]+45*p1[0]*p1[1]+50*p1[0]**3+30*p1[0]*p2[0]
c1=(46*p1[0]**2*p1[1]+14*p2[0]*p1[1]+24*p1[0]**4+2*p3+4*p2[0]**2
    +11*p1[0]*p1[2]+s.Rational(9,2)*p2[2]+p1[3]+7*p1[1]**2
    +52*p1[0]**2*p2[0]+30*p1[0]*p2[1])
aa=[s.Integer(1),c4/5,c3/10,c2/10,c1/5]
bb=[s.Integer(1)]
for j in range(4):bb.append(der(bb[-1])-bb[-1]*aa[1])
ii=[s.expand(sum(s.binomial(j,i)*aa[i]*bb[j-i] for i in range(j+1))) for j in range(5)]
W3=ii[3]-s.Rational(3,2)*der(ii[2])
W4=ii[4]-2*der(ii[3])+s.Rational(6,5)*der(der(ii[2]))-s.Rational(16,5)*ii[2]**2
checks['YZ_raw_coefficients_W3_zero']=s.expand(W3)==0
checks['YZ_raw_coefficients_W4_two_fifths_p3']=s.expand(W4-s.Rational(2,5)*p3)==0
assert all(checks.values())
out=Path(__file__).with_name('geodesic_results.json')
out.write_text(json.dumps(checks,indent=2)+'\n')
print(json.dumps(checks,indent=2))


==> anc/siegel/geodesic_results.json <==
{
  "quadratic_extension_of_graph_Schwarzian": true,
  "full_connection_change": true,
  "acceleration_comparison_in_factor_order": true,
  "cubic_pole_formula": true,
  "chi10_cubic_pole_coefficient": true,
  "determinant_projection_factor": true,
  "EI_Q22_equals_eight_bracket": true,
  "YZ_raw_coefficients_W3_zero": true,
  "YZ_raw_coefficients_W4_two_fifths_p3": true
}


==> anc/siegel/independent/README.md <==
# Additional independent derivations

These derivations were supplied with the source material. They were developed
from the mathematical descriptions independently of the principal calculation
suite. Their authorship is not attributed here to the author of the article.
The mathematical calculations and the left-coefficient Euler convention are
preserved.

Run these files through the combined runner, or run each `v1.py` through
`v7.py` with Python 3 and SymPy from this directory.

| File | Subject | Article location |
| --- | --- | --- |
| gm.py | Independent Bézout reduction of de Rham classes | Section 20 |
| v1.py | Rank-one pencil x^5 + bx + t, kernel, scalar operator, and Euler identity | Section 22.1–22.2 |
| v2.py | Hypergeometric identity and the second rank-one factor | Section 22.2–22.3 |
| v3.py | Holomorphic-differential and null-line scalarizations | Section 21 |
| v4.py | Igusa–Clebsch normalization and modular equations | Section 23 |
| v5.py | Primitive fifth-order operator in all six exterior coordinates | Section 21.3 |
| v6.py | Trace identity, second-bracket components, corrected jets | Section 17 |
| v7.py | Main-pencil connection, Schwarzian values, cyclicity, and coprimality | Section 20 |

The combined runner treats an explicit false comparison as a failure and
stores all outputs under `anc/results/`.



==> anc/siegel/independent/gm.py <==
"""Gauss-Manin matrices for y^2 = f_t(x), deg f = 5, via the Bezout reduction of
Section 20.  Basis eta_k = [x^k dx/y], k=0..3."""
import sympy as sp
x, t = sp.symbols('x t')

def gauss_manin(f):
    """f = f_t(x) monic quintic in x, polynomial in t.  Returns 4x4 matrix A with
       nabla_t eta = A eta   (eta a COLUMN)."""
    fp = sp.diff(f, x)
    ft = sp.diff(f, t)
    A = sp.zeros(4, 4)
    for k in range(4):
        g = sp.expand(x**k * ft)
        # solve g = U f + V f' with deg V < 5   (f squarefree => gcd(f,f')=1)
        s, u, h = sp.gcdex(sp.Poly(fp, x), sp.Poly(f, x))   # s*fp + u*f = h
        h = sp.cancel(h.as_expr())
        sE = sp.cancel(s.as_expr()/h)
        V = sp.cancel(sp.rem(sp.expand(sE*g), f, x))
        U = sp.cancel(sp.simplify(sp.expand(g - V*fp))/f)
        assert sp.simplify(sp.expand(U*f + V*fp - g)) == 0
        W = sp.expand(sp.Rational(-1,2)*(U + 2*sp.diff(V, x)))
        Wp = sp.Poly(W, x)
        assert Wp.degree() <= 3, (k, Wp.degree())
        for j in range(4):
            A[k, j] = sp.cancel(Wp.coeff_monomial(x**j) if j>0 else Wp.coeff_monomial(1))
    return sp.simplify(A)

def blocks(A):
    B = A[0:2,0:2]; C = A[0:2,2:4]; D = A[2:4,0:2]; E = A[2:4,2:4]
    return B,C,D,E

def second_order(A):
    """returns a1, a2 with  nabla^2 w + 2 a1 nabla w + a2 w = 0."""
    B,C,D,E = blocks(A)
    Ci = C.inv()
    H = sp.simplify(sp.diff(C,t)*Ci + C*E*Ci)
    L = sp.simplify(B + H)
    M = sp.simplify(sp.diff(B,t) + C*D - H*B)
    return sp.simplify(-L/2), sp.simplify(-M)


==> anc/siegel/independent/v1.py <==
"""Verification batch 1: rank-one pencils (Section 22)."""
import sympy as sp
from gm import gauss_manin, blocks
x,t,b,a = sp.symbols('x t b a')

def Qa(av):   # polarization (23.x)/(20.6) with parameter a
    return sp.Rational(4,3)*sp.Matrix([[0,0,0,1],[0,0,3,0],[0,-3,0,av],[-1,0,-av,0]])

print("=== 22.1  pencil y^2 = x^5 + b x + t ===")
f = x**5 + b*x + t
A = gauss_manin(f).applyfunc(sp.cancel)
db = 3125*t**4 + 256*b**5
print("  A J + J A^T = 0 :", sp.simplify(A*Qa(0)+Qa(0)*A.T) == sp.zeros(4,4))
row = lambda r: sp.Matrix([[sp.diff(r[0,k],t) for k in range(4)]]) + r*A
e0 = sp.Matrix([[1,0,0,0]]); e1 = sp.Matrix([[0,1,0,0]])
K = sp.simplify(sp.Matrix.vstack(e0,e1)*Qa(0)*sp.Matrix.vstack(row(e0),row(e1)).T)
Kc = sp.simplify(K + sp.Rational(40,1)*b/db*sp.Matrix([[4*b],[-5*t]])*sp.Matrix([[4*b,-5*t]]))
print("  K = -(40b/d_b)(4b,-5t)^T(4b,-5t) :", Kc == sp.zeros(2,2), "   rank K =", K.rank())
s = sp.Matrix([[5*t, 4*b, 0, 0]])
r1 = sp.simplify(row(s))
print("  nabla s_b = (7/2) eta_0 :", sp.simplify(r1 - sp.Rational(7,2)*e0) == sp.zeros(1,4))
rs=[s]
for i in range(4): rs.append(sp.simplify(row(rs[-1])))
h = sp.simplify((rs[0]*Qa(0)*rs[3].T)[0,0])
print("  Q(s,nabla^3 s) - 7840 b^3/d_b :", sp.simplify(h - 7840*b**3/db))
R = sp.Matrix.vstack(*rs[:4]); W = sp.simplify(R.det())
print("  W_s + 11524800 b^6/d_b^2 :", sp.simplify(W + 11524800*b**6/db**2))
print("  W = -3h^2/16 :", sp.simplify(W + 3*h**2/16) == 0)
cs = sp.simplify(-(rs[4]*R.inv()))
l3,l2,l1,l0 = [sp.cancel(sp.simplify(cs[0,3-k])) for k in range(4)]
tgt = [25000*t**3/db, 80625*t**2/(2*db), 5625*t/db, -sp.Rational(5355,16)/db]
print("  operator coefficients match (22.x):", [sp.simplify(u-v)==0 for u,v in zip([l3,l2,l1,l0],tgt)])
# self-duality
rhs = sp.Rational(1,2)*l2*l3 - sp.Rational(1,8)*l3**3 + sp.diff(l2,t) - sp.Rational(3,4)*l3*sp.diff(l3,t) - sp.Rational(1,2)*sp.diff(l3,t,2)
print("  Calabi-Yau self-duality:", sp.simplify(l1-rhs)==0)
# hypergeometric form: t^4 d_b * L  vs Euler polynomial
th = sp.Symbol('theta')
P_ore = 256*b**5*th*(th-1)*(th-2)*(th-3) + 3125*t**4*(th-sp.Rational(7,10))*(th+sp.Rational(1,10))*(th+sp.Rational(9,10))*(th+sp.Rational(17,10))
# convert L = d^4 + l3 d^3 + l2 d^2 + l1 d + l0 to theta form: t^4 d_b L  should equal P_ore
# Coefficients are on the left: t^4 P(theta) acts on t^m as
# t^4 P(m) t^m, with no shift of m.
m = sp.Symbol('m')
lhs_sym = (db*m*(m-1)*(m-2)*(m-3)
           +t*db*l3*m*(m-1)*(m-2)+t**2*db*l2*m*(m-1)
           +t**3*db*l1*m+t**4*db*l0)
residual = sp.cancel(lhs_sym-P_ore.subs(th,m))
assert residual == 0
print("  Euler-polynomial identity (coefficients on the left):", residual == 0)


==> anc/siegel/independent/v2.py <==
import sympy as sp
from gm import gauss_manin
x,t,b,a,m = sp.symbols('x t b a m')
Qa = lambda av: sp.Rational(4,3)*sp.Matrix([[0,0,0,1],[0,0,3,0],[0,-3,0,av],[-1,0,-av,0]])
print("=== hypergeometric Euler identity, done correctly ===")
db = 3125*t**4 + 256*b**5
lhs = (3125*m*(m-1)*(m-2)*(m-3) + 25000*m*(m-1)*(m-2)
       + sp.Rational(80625,2)*m*(m-1) + 5625*m - sp.Rational(5355,16))
rhs = 3125*(m-sp.Rational(7,10))*(m+sp.Rational(1,10))*(m+sp.Rational(9,10))*(m+sp.Rational(17,10))
print("  t^4 d_b L = 256b^5 th(th-1)(th-2)(th-3) + 3125t^4(th-7/10)(th+1/10)(th+9/10)(th+17/10) :",
      sp.expand(lhs-rhs)==0)
print("  DLMF parameters: numerator", [sp.Rational(k,40) for k in (-7,1,9,17)],
      " denominator (1/4,1/2,3/4) from th(th-1/4)(th-1/2)(th-3/4) after th->4*vartheta:",
      sp.expand(sp.Rational(1,256)*(4*m)*(4*m-1)*(4*m-2)*(4*m-3) - m*(m-sp.Rational(1,4))*(m-sp.Rational(1,2))*(m-sp.Rational(3,4)))==0)

print()
print("=== 22.3  second rank-one factor  y^2 = x^5+a x^3+(3a^2/10)x+t ===")
f2 = x**5 + a*x**3 + sp.Rational(3,10)*a**2*x + t
A2 = gauss_manin(f2).applyfunc(sp.cancel)
Da = 54*a**10 + 56250*a**5*t**2 + 9765625*t**4
print("  A J + J A^T = 0 :", sp.simplify(A2*Qa(a)+Qa(a)*A2.T) == sp.zeros(4,4))
row = lambda r: sp.Matrix([[sp.diff(r[0,k],t) for k in range(4)]]) + r*A2
e0 = sp.Matrix([[1,0,0,0]]); e1 = sp.Matrix([[0,1,0,0]])
K2 = sp.simplify(sp.Matrix.vstack(e0,e1)*Qa(a)*sp.Matrix.vstack(row(e0),row(e1)).T)
tgt = -100*a/Da*sp.Matrix([[125*t],[3*a**3]])*sp.Matrix([[125*t, 3*a**3]])
print("  K = -(100a/D_a)(125t,3a^3)^T(...) :", sp.simplify(K2-tgt)==sp.zeros(2,2), " rank", K2.rank())
sa = sp.Matrix([[-3*a**3, 125*t, 0, 0]])
print("  nabla s_a = (225/2) eta_1 :", sp.simplify(row(sa) - sp.Rational(225,2)*e1)==sp.zeros(1,4))
rs=[sa]
for i in range(4): rs.append(sp.simplify(row(rs[-1])))
h2 = sp.cancel(sp.simplify((rs[0]*Qa(a)*rs[3].T)[0,0]))
R2 = sp.Matrix.vstack(*rs[:4]); W2 = sp.cancel(sp.simplify(R2.det()))
print("  Q(s_a,nabla^3 s_a) - 11390625 a^7/D_a :", sp.simplify(h2 - 11390625*a**7/Da))
print("  W + 389239013671875 a^14/(16 D_a^2) :", sp.simplify(W2 + sp.Rational(389239013671875,16)*a**14/Da**2))
cs = sp.simplify(-(rs[4]*R2.inv()))
l3,l2,l1,l0 = [sp.cancel(sp.simplify(cs[0,3-k])) for k in range(4)]
tg = [25000*t*(9*a**5+3125*t**2)/Da, sp.Rational(625,2)*(357*a**5+390625*t**2)/Da,
      9765625*t/Da, -sp.Rational(56109375,16)/Da]
print("  operator (22.x) coefficients match:", [sp.simplify(u-v)==0 for u,v in zip([l3,l2,l1,l0],tg)])
print("  d_{a,3a^2/10} = D_a/3125 :",
      sp.expand(3125*t**4 + (108*a**5-900*a**3*(sp.Rational(3,10)*a**2)+2000*a*(sp.Rational(3,10)*a**2)**2)*t**2
                + 16*(sp.Rational(3,10)*a**2)**3*(a**2-4*sp.Rational(3,10)*a**2)**2 - Da/3125)==0)


==> anc/siegel/independent/v3.py <==
import sympy as sp
from gm import gauss_manin
x,t = sp.symbols('x t')
d = 3125*t**4+1208*t**2+144; dp = sp.diff(d,t)
Q1 = sp.Rational(4,3)*sp.Matrix([[0,0,0,1],[0,0,3,0],[0,-3,0,1],[-1,0,-1,0]])
A = gauss_manin(x**5+x**3+x+t).applyfunc(sp.cancel)
print("Pf(Q1) = 16/3 :", sp.simplify(Q1[0,1]*Q1[2,3]-Q1[0,2]*Q1[1,3]+Q1[0,3]*Q1[1,2] - sp.Rational(16,3))==0)
# --- eta_0 scalar operator (21.x) ---
row = lambda r: sp.Matrix([[sp.diff(r[0,k],t) for k in range(4)]]) + r*A
rs=[sp.Matrix([[1,0,0,0]])]
for i in range(4): rs.append(sp.simplify(row(rs[-1])))
R = sp.Matrix.vstack(*rs[:4]); p = 96*t**2+91
print("det R_eta0 = 32400 p/d^3 :", sp.simplify(R.det() - 32400*p/d**3)==0)
cs = sp.simplify(-(rs[4]*R.inv()))
tg = [12*t*(250000*t**4+323031*t**2+52660)/(p*d),
      3*(4860000*t**4+7151921*t**2+491372)/(2*p*d),
      42*t*(93000*t**2+192659)/(p*d),
      sp.Rational(65835,16)*(32*t**2+133)/(p*d)]
print("eta_0 operator coefficients (21.x):", [sp.simplify(sp.cancel(cs[0,3-k])-tg[k])==0 for k in range(4)])
print("Abel: l3 = 3d'/d - p'/p :", sp.simplify(sp.cancel(cs[0,3]) - (3*dp/d - sp.diff(p,t)/p))==0)
print("Q(eta0,nabla eta0) = -4(125t^2+84)/d :",
      sp.simplify((rs[0]*Q1*rs[1].T)[0,0] + 4*(125*t**2+84)/d)==0)
# --- null lines over w^2 = -7d ---
def N(e): return (sp.cancel(sp.together(e[0])), sp.cancel(sp.together(e[1])))
def add(u,v): return N((u[0]+v[0],u[1]+v[1]))
def mul(u,v): return N((u[0]*v[0]-7*d*u[1]*v[1], u[0]*v[1]+u[1]*v[0]))
def dif(u):   return N((sp.diff(u[0],t), sp.diff(u[1],t)+u[1]*dp/(2*d)))
K0 = lambda c:(sp.sympify(c),sp.S(0))
def nabrow(r):
    dr=[dif(u) for u in r]
    rA=[(sum(r[i][0]*A[i,j] for i in range(4)), sum(r[i][1]*A[i,j] for i in range(4))) for j in range(4)]
    return [add(dr[j],N(rA[j])) for j in range(4)]
def pair(r,s):
    o=(sp.S(0),sp.S(0))
    for i in range(4):
        for j in range(4):
            if Q1[i,j]!=0: o=add(o, mul(r[i], mul(K0(Q1[i,j]), s[j])))
    return o
def det4(rows):
    Wc=sp.Symbol('W'); M=sp.Matrix(4,4, lambda i,j: rows[i][j][0]+Wc*rows[i][j][1])
    pz=sp.Poly(sp.expand(M.det()),Wc); o=(sp.S(0),sp.S(0))
    for (k,),co in pz.terms():
        if k%2==0: o=(o[0]+co*(-7*d)**(k//2), o[1])
        else:      o=(o[0], o[1]+co*(-7*d)**(k//2))
    return N(o)
alpha=175*t**2+12; beta=125*t**2+84
F8 = 1435546875*t**8+5975287500*t**6+2313346928*t**4+175760448*t**2-12234240
G4 = 459375*t**4-283624*t**2-79248
N12= 67291259765625*t**12+842772656250000*t**10+1019287360500000*t**8+660155943176960*t**6+196495468427520*t**4+24928225026048*t**2+1039421030400
for sg in (1,-1):
    s=[K0(alpha),(sp.S(88*t),sp.S(sg)),K0(0),K0(0)]
    rr=[s]
    for i in range(3): rr.append(nabrow(rr[-1]))
    h=pair(rr[0],rr[3]); Wd=det4(rr)
    Hpm = (F8 - sg*44*t*G4*sp.Symbol('w'))
    print(f"  sheet {'+' if sg>0 else '-'}: h = 4H/d^2 :",
          sp.simplify(h[0]-4*F8/d**2)==0 and sp.simplify(h[1]+sg*4*44*t*G4/d**2)==0)
    hh = mul(h,h)
    print(f"           W = -3h^2/16 :", N((Wd[0]+sp.Rational(3,16)*hh[0], Wd[1]+sp.Rational(3,16)*hh[1]))==(0,0))
print("H_+H_- = alpha^2 N_12 :", sp.expand(F8**2 + 13552*t**2*G4**2*d - alpha**2*N12)==0)
print("  (so F8^2 + 7d(44 t G4)^2 = alpha^2 N12, i.e. 13552 = 7*44^2 :", 7*44**2==13552, ")")


==> anc/siegel/independent/v4.py <==
import sympy as sp
X,Z,t = sp.symbols('X Z t')
def tv(P,Q,r,mdeg,pdeg):
    s=0
    for i in range(r+1):
        s += (-1)**i*sp.binomial(r,i)*sp.diff(P,X,r-i,Z,i)*sp.diff(Q,X,i,Z,r-i)
    return sp.expand(sp.Rational(sp.factorial(mdeg-r)*sp.factorial(pdeg-r), sp.factorial(mdeg)*sp.factorial(pdeg))*s)
def igusa(F):
    i  = tv(F,F,4,6,6);        di=4          # deg i = 4
    h  = tv(i,i,2,di,di);      dh=2*di-4     # 4
    y1 = tv(F,i,4,6,di);       dy1=6+di-8    # 2
    y2 = tv(i,y1,2,di,dy1);    dy2=di+dy1-4  # 2
    y3 = tv(i,y2,2,di,dy2);    dy3=di+dy2-4  # 2
    ACl=tv(F,F,6,6,6); BCl=tv(i,i,4,di,di); CCl=tv(i,h,4,di,dh); DCl=tv(y3,y1,2,dy3,dy1)
    J2=-120*ACl
    J4=-720*ACl**2+6750*BCl
    J6=8640*ACl**3-108000*ACl*BCl+202500*CCl
    J10=(-62208*ACl**5+972000*ACl**3*BCl+1620000*ACl**2*CCl
         -3037500*ACl*BCl**2-6075000*BCl*CCl-4556250*DCl)
    return [sp.simplify(sp.expand(v)) for v in (ACl,BCl,CCl,DCl,J2,J4,J6,J10)]
print("=== 23.1 normalization check on X^6+Z^6 ===")
r=igusa(X**6+Z**6); print("   (J2,J4,J6,J10) =", r[4:], "  expected (-240,1620,-119880,-46656)")
print()
print("=== 23.1 main pencil sextic ===")
F=X**5*Z+X**3*Z**3+X*Z**5+t*Z**6
r=igusa(F)
print("   A_Cl =",r[0]," expect -23/60 :", sp.simplify(r[0]+sp.Rational(23,60))==0)
print("   B_Cl =",r[1]," expect 103/11250 :", sp.simplify(r[1]-sp.Rational(103,11250))==0)
print("   C_Cl - (6250t^2+99)/562500 =", sp.simplify(r[2]-(6250*t**2+99)/562500))
print("   D_Cl + (39062500t^4-10237500t^2+8281)/56953125000 =",
      sp.simplify(r[3]+(39062500*t**4-10237500*t**2+8281)/sp.Integer(56953125000)))
print("   J2,J4 =", r[4], r[5], "   J6 - (2250t^2-72) =", sp.simplify(r[6]-(2250*t**2-72)))
d=3125*t**4+1208*t**2+144
print("   J10 - d(t) =", sp.simplify(r[7]-d))
print("   disc_x(x^5+x^3+x+t) = d :", sp.simplify(sp.discriminant(sp.Symbol('x')**5+sp.Symbol('x')**3+sp.Symbol('x')+t, sp.Symbol('x'))-d)==0)
print()
print("=== 23.5 rank-one pencil x^5-x+t ===")
F2=X**5*Z-X*Z**5+t*Z**6
r2=igusa(F2); print("   (J2,J4,J6,J10) =", r2[4:], "  expected (-40,-80,320, 3125t^4-256)")
print()
print("=== 23.2 modular ratios ===")
J2,J4,J6,J10 = r[4],r[5],r[6],r[7]
R4 = sp.simplify(144*J4/J2**2); R6=sp.simplify(1728*(3*J6-J2*J4)/J2**3); R10=sp.simplify(486*J10/J2**5)
print("   R4 =",R4," expect -1584/529 :", sp.simplify(R4+sp.Rational(1584,529))==0)
print("   R6 - 432(3375t^2+904)/12167 =", sp.simplify(R6-432*(3375*t**2+904)/12167))
print("   R10 - 243 d/102981488 =", sp.simplify(R10-243*d/sp.Integer(102981488)))
print("   U_mod=(12167 R6-390528)/1458000 = t^2 :", sp.simplify((12167*R6-390528)/1458000 - t**2)==0)
print("   j3/j1 = (2250t^2-72)/46^3 :", sp.simplify((J2**2*J6/J10)/(J2**5/J10) - (2250*t**2-72)/46**3)==0)
print()
print("=== 23.2 period equations F24, F22 (in weighted coordinates) ===")
E4=J4/4; chi12chi10=-J2/24; E6=sp.Rational(-3,8)*(J6+32*E4*chi12chi10); chi10=-J10/2**14
chi12=chi12chi10*chi10
print("   F24 = 529 E4 chi10^2 + 1584 chi12^2 :", sp.simplify(529*E4*chi10**2+1584*chi12**2)==0)
F22=(48323*E4**3*chi10-37752*E4*E6*chi12-6325*E6**2*chi10+12317184000*chi10*chi12)
print("   F22 vanishes :", sp.simplify(F22)==0)
print()
print("=== 23.5 rank-one modular equations ===")
J2b,J4b,J6b,J10b = r2[4],r2[5],r2[6],r2[7]
E4b=J4b/4; c1210=-J2b/24; E6b=sp.Rational(-3,8)*(J6b+32*E4b*c1210); chi10b=-J10b/2**14; chi12b=c1210*chi10b
print("   5E4chi10^2+36chi12^2 :", sp.simplify(5*E4b*chi10b**2+36*chi12b**2)==0)
print("   25E6chi10^3-1512chi12^3 :", sp.simplify(25*E6b*chi10b**3-1512*chi12b**3)==0)
print("   R4,R6,R10 =", sp.simplify(144*J4b/J2b**2), sp.simplify(1728*(3*J6b-J2b*J4b)/J2b**3), sp.simplify(486*J10b/J2b**5))


==> anc/siegel/independent/v5.py <==
import sympy as sp
t=sp.Symbol('t')
print("=== Prop 21.3 : primitive fifth-order operator in scalar covariants ===")
# normal frame: a1=0, K=Id, e'=f, f'=-I e ; I = tau/2 Id + [[x,y],[y,-x]]
x=sp.Function('x')(t); y=sp.Function('y')(t); tau=sp.Function('tau')(t)
rho=sp.Symbol('rho'); dl=sp.Symbol('delta')     # treat as functions via substitution below
rhoF=sp.Function('rho')(t); dlF=sp.Function('delta')(t)
I = sp.Matrix([[tau/2+x, y],[y, tau/2-x]])
# basis of Lambda^2_0 : v1=e1^e2, v2=e1^f1-e2^f2, v3=e1^f2, v4=e2^f1, v5=f1^f2
# represent a primitive bivector by coordinates in (e1e2, e1f1, e1f2, e2f1, e2f2, f1f2) with e1f1 = -e2f2 part
# easier: full Lambda^2 of the 4-dim space with basis e1,e2,f1,f2
import itertools
bas=[(0,1),(0,2),(0,3),(1,2),(1,3),(2,3)]
def wedge_index(i,j):
    if i==j: return None,0
    s=1
    if i>j: i,j=j,i; s=-1
    return bas.index((i,j)), s
# derivative on basis vectors: e1'=f1, e2'=f2, f1'=-(I11 e1 + I21 e2)? careful: f = e' , f' = -I e means
# (f1,f2)^t = (e1,e2)^t' and (f1',f2')^t = -I (e1,e2)^t
D = sp.zeros(4,4)     # D[i,j] = coefficient of basis_j in derivative of basis_i
D[0,2]=1; D[1,3]=1
D[2,0]=-I[0,0]; D[2,1]=-I[0,1]
D[3,0]=-I[1,0]; D[3,1]=-I[1,1]
def dvec(v):
    out=sp.zeros(1,6)
    for k,(i,j) in enumerate(bas):
        c=v[k]
        if c==0 and sp.simplify(c)==0: pass
        out[k]+=sp.diff(c,t)
    for k,(i,j) in enumerate(bas):
        c=v[k]
        for l in range(4):
            if D[i,l]!=0:
                idx,s=wedge_index(l,j)
                if idx is not None: out[idx]+=s*D[i,l]*c
            if D[j,l]!=0:
                idx,s=wedge_index(i,l)
                if idx is not None: out[idx]+=s*D[j,l]*c
    return sp.Matrix([[sp.expand(o) for o in out]])
v=[sp.Matrix([[1,0,0,0,0,0]])]
for i in range(5): v.append(dvec(v[-1]))
q = 2*(x**2+y**2)
B4=-rhoF; B3=2*tau+dlF; B2=5*sp.diff(tau,t)-2*rhoF*tau
B1=4*sp.diff(tau,t,2)-3*rhoF*sp.diff(tau,t)+2*dlF*tau+2*q
B0=sp.diff(tau,t,3)-rhoF*sp.diff(tau,t,2)+dlF*sp.diff(tau,t)+3*sp.diff(q,t)-2*rhoF*q
res = v[5]+B4*v[4]+B3*v[3]+B2*v[2]+B1*v[1]+B0*v[0]
# impose S''=rho S' - delta S  i.e.  x''=rho x'-delta x , y''=rho y'-delta y
sub={sp.Derivative(x,(t,2)):rhoF*sp.diff(x,t)-dlF*x, sp.Derivative(y,(t,2)):rhoF*sp.diff(y,t)-dlF*y}
def reduce_expr(e):
    e=sp.expand(e)
    for _ in range(6):
        e=e.subs({sp.Derivative(x,(t,k)):0 for k in ()})
        e=sp.expand(e.doit())
        # substitute highest derivatives repeatedly
        for u in (x,y):
            for k in range(5,1,-1):
                dk=sp.Derivative(u,(t,k))
                if e.has(dk):
                    rep=sp.diff(rhoF*sp.diff(u,t)-dlF*u, t, k-2)
                    e=sp.expand(e.subs(dk, rep).doit())
    return sp.simplify(sp.expand(e))
ok=True
for k in range(6):
    r=reduce_expr(res[k])
    if r!=0: ok=False; print("   nonzero component",k,":",r)
print("   residual vanishes in all six exterior coordinates:", ok)


==> anc/siegel/independent/v6.py <==
import sympy as sp
print("=== 17.x  2x2 identity  tr(PXQX) = tr(PX)tr(QX) - 2<P,Q> det X ===")
p11,p12,p22,q11,q12,q22,xx,xy,xz = sp.symbols('p11 p12 p22 q11 q12 q22 a b c')
P=sp.Matrix([[p11,p12],[p12,p22]]); Q=sp.Matrix([[q11,q12],[q12,q22]]); Xm=sp.Matrix([[xx,xy],[xy,xz]])
pol=sp.Rational(1,2)*(P[0,0]*Q[1,1]+P[1,1]*Q[0,0])-P[0,1]*Q[0,1]
print("  ", sp.simplify(sp.trace(P*Xm*Q*Xm) - (sp.trace(P*Xm)*sp.trace(Q*Xm) - 2*pol*Xm.det()))==0)
print()
print("=== 17.x  Pi_- normalisation and the epsilon table ===")
u1,u2=sp.symbols('u1 u2')
L = lambda F: sp.Rational(1,2)*(sp.diff(F,xx,1,xz,1) - sp.Rational(1,4)*sp.diff(F,xy,2))
al=sp.Symbol('alpha'); # alpha = tr(P dZ) with P generic ; q = tr(Q dZ)
aP=sp.Matrix([[sp.Symbol('A11'),sp.Symbol('A12')],[sp.Symbol('A12'),sp.Symbol('A22')]])
qQ=sp.Matrix([[sp.Symbol('Q11'),sp.Symbol('Q12')],[sp.Symbol('Q12'),sp.Symbol('Q22')]])
alpha=sp.expand(sp.trace(aP*Xm)); qq=sp.expand(sp.trace(qQ*Xm))
polAQ=sp.Rational(1,2)*(aP[0,0]*qQ[1,1]+aP[1,1]*qQ[0,0])-aP[0,1]*qQ[0,1]
print("  Pi_-(tr(P dZ) tr(Q dZ)) = <P,Q> :", sp.simplify(L(alpha*qq)-polAQ)==0)
CQ = 2*sp.expand(sp.trace(aP*Xm*qQ*Xm))      # C_Q(alpha)
rQ = sp.expand(sp.trace(qQ*Xm*qQ*Xm))
Pp = lambda F: sp.expand(F.subs({xx:u1**2, xy:u1*u2, xz:u2**2}))
print("  Pi_+ : C_Q(alpha) = 2 Pi_+(q alpha) :", sp.simplify(Pp(CQ)-2*Pp(alpha*qq))==0)
print("  Pi_+ : r_Q        =   Pi_+(q^2)     :", sp.simplify(Pp(rQ)-Pp(qq*qq))==0)
print("  Pi_- : C_Q(alpha) = - Pi_-(q alpha) :", sp.simplify(L(CQ)+L(alpha*qq))==0)
print("  Pi_- : r_Q        = -1/2 Pi_-(q^2)  :", sp.simplify(L(rQ)+sp.Rational(1,2)*L(qq*qq))==0)
print()
print("=== 17.x  genus-one R_theta = D(E2/12) - (E2/12)^2 = -E4/144 ===")
E2,E4,E6=sp.symbols('E2 E4 E6')
DE2=(E2**2-E4)/12
print("  ", sp.simplify(DE2/12 - (E2/12)**2 + E4/144)==0)
print()
print("=== 17.x  corrected-jet closed form and bracket independence ===")
w,th=sp.symbols('w theta'); F=sp.IndexedBase('F')     # F[j] = d^j F  (raw jets)
def poch(xv,j):
    r=sp.Integer(1)
    for i in range(j): r*= (xv+i)
    return r
def Fbr(r,wt):   # closed form (17.x)
    return sum((-1)**j*sp.binomial(r,j)*poch(wt+r-j,j)*th**j*F[r-j] for j in range(r+1))
# check recurrence F_[r+1] = d^top F_[r] + r(w+r-1) R F_[r-1] with d^top X = dX - (wt+2r) th X ... verify via theta-derivative property
ok=True
for r in range(0,6):
    lhs=sp.expand(sp.diff(Fbr(r,w),th)); rhs=sp.expand(-r*(w+r-1)*Fbr(r-1,w) if r>0 else 0)
    if sp.simplify(lhs-rhs)!=0: ok=False; print("   r=",r,"fails")
print("  dF_[r]/d(theta) = -r(w+r-1) F_[r-1] :", ok)
v=sp.Symbol('v'); n=sp.Symbol('n')
for nn in range(1,6):
    cs=[(-1)**i*sp.binomial(w+nn-1,nn-i)*sp.binomial(v+nn-1,i) for i in range(nn+1)]
    rel=[sp.simplify((i+1)*(w+i)*cs[i+1]+(nn-i)*(v+nn-i-1)*cs[i]) for i in range(nn)]
    print(f"   n={nn}: cancellation relation holds:", all(r==0 for r in rel))


==> anc/siegel/independent/v7.py <==
import sympy as sp
from gm import gauss_manin, second_order
x,t=sp.symbols('x t')
d=3125*t**4+1208*t**2+144
A=gauss_manin(x**5+x**3+x+t); a1,a2=second_order(A)
I=sp.simplify(a2-sp.diff(a1,t)-a1*a1); S=sp.simplify(I-sp.trace(I)/2*sp.eye(2))
cov=lambda T: sp.simplify(sp.diff(T,t)+a1*T-T*a1)
DI=cov(I); C=sp.simplify(S*cov(S)-cov(S)*S)
print("I(0) =", sp.simplify(I.subs(t,0)*1008), "/1008   expect diag(-7769,-689)")
print("S(0) =", sp.simplify(S.subs(t,0)), "  expect diag(-295/84, 295/84)")
print("DI(0)=", sp.simplify(DI.subs(t,0)), "  expect offdiag 72257/1512, 72257/10584")
c=sp.cancel(sp.trace(C*C))
print("c(0) + 454363969114225/14114653056 =", sp.simplify(c.subs(t,0)+sp.Rational(454363969114225,14114653056)))
P8=22968750000*t**8-214863009375*t**6-205941087232*t**4-56411909744*t**2-4911163776
N12=67291259765625*t**12+842772656250000*t**10+1019287360500000*t**8+660155943176960*t**6+196495468427520*t**4+24928225026048*t**2+1039421030400
q=sp.cancel(sp.trace(S*S))
print("q - N12/(98 d^4) :", sp.simplify(q-N12/(98*d**4)))
print("c + 28800 P8^2/(16807 d^7) :", sp.simplify(c+28800*P8**2/(16807*d**7)))
print("R = 26542080000 d^6 P8^4/N12^5 :", sp.simplify(c**2/q**5 - 26542080000*d**6*P8**4/N12**5)==0)
print("28800^2*98^5/16807^2 =", sp.Rational(28800**2*98**5, 16807**2))
# K, J, W
Q1=sp.Rational(4,3)*sp.Matrix([[0,0,0,1],[0,0,3,0],[0,-3,0,1],[-1,0,-1,0]])
Wr=sp.Matrix([[1,0,0,0],[0,1,0,0]]); K=sp.simplify(Wr*Q1*A[0:2,:].T)
print("K matches (20.x):", sp.simplify(K + sp.Rational(4,1)/d*sp.Matrix([[125*t**2+84,-88*t],[-88*t,175*t**2+12]]))==sp.zeros(2,2),
      "  det K =", sp.simplify(K.det()))
vec=lambda M:[M[0,0],2*M[0,1],M[1,1]]
T=cov(S); J=sp.cancel(sp.Matrix([vec(K),vec(S*K),vec(T*K)]).det())
print("J + 15360 P8/(7 d^5) :", sp.simplify(J+15360*P8/(7*d**5)))
print("W = -4 det(K) J = 983040 P8/d^6 :", sp.simplify(-4*K.det()*J - 983040*P8/d**6)==0)
print("coprimality: gcd(P8,N12)=", sp.gcd(P8,N12), " gcd(P8,d)=", sp.gcd(P8,d),
      " gcd(P8,P8')=", sp.gcd(P8,sp.diff(P8,t)), " gcd(N12,d)=", sp.gcd(N12,d))
# rho and gamma of (21.x)
print("gamma = tr a1 = d'/(2d) :", sp.simplify(sp.trace(a1) - sp.diff(d,t)/(2*d))==0)
print("rho = c'/(2c) = P8'/P8 - (7/2) d'/d :", sp.simplify(sp.diff(c,t)/(2*c) - (sp.diff(P8,t)/P8 - sp.Rational(7,2)*sp.diff(d,t)/d))==0)


==> anc/siegel/primitive_identities.json <==
{
  "status": "passed",
  "method": "Exact rational identities in SymPy.",
  "checks": {
    "joint_coefficient_determinant": true,
    "polarization_determinant": true,
    "signed_primitive_Wronskian": true
  }
}


==> anc/siegel/projected_calculus_checks.py <==
"""Exact checks of the displayed differential and binary-form identities.

Run with Python 3 and SymPy. These checks supplement the proofs in Section 17.
The bracket calculations keep the F family before the H family throughout.
"""
import sympy as s

w, v = s.symbols('w v')
theta = s.symbols('theta0:9')
ff = s.symbols('f0:9')
hh = s.symbols('h0:9')
pairs = list(zip(theta, theta[1:])) + list(zip(ff, ff[1:])) + list(zip(hh, hh[1:]))

def deriv(expr):
    return s.expand(sum(s.diff(expr, a)*b for a, b in pairs))

R = theta[1]-theta[0]**2

def jets(weight, symbols, degree):
    seq = [symbols[0]]
    for r in range(degree):
        nxt = deriv(seq[r])-(weight+2*r)*theta[0]*seq[r]
        if r:
            nxt += r*(weight+r-1)*R*seq[r-1]
        seq.append(s.expand(nxt))
    return seq

def choose(a, n):
    return s.prod(a-i for i in range(n))/s.factorial(n)

F = jets(w, ff, 6)
H = jets(v, hh, 6)
for r in range(7):
    closed = sum((-1)**j*s.binomial(r,j)*s.rf(w+r-j,j)*theta[0]**j*ff[r-j] for j in range(r+1))
    assert s.expand(F[r]-closed) == 0
    if r:
        assert s.expand(s.diff(F[r],theta[0])+r*(w+r-1)*F[r-1]) == 0
print('PASS: corrected jets and their closed formula through order 6')

for n in range(7):
    bracket = sum((-1)**i*choose(w+n-1,n-i)*choose(v+n-1,i)*F[i]*H[n-i] for i in range(n+1))
    raw = sum((-1)**i*choose(w+n-1,n-i)*choose(v+n-1,i)*ff[i]*hh[n-i] for i in range(n+1))
    assert s.expand(bracket-raw) == 0
print('PASS: connection cancellation for brackets through order 6')

ordinary_F2 = deriv(F[1])-(w+2)*theta[0]*F[1]
ordinary_H2 = deriv(H[1])-(v+2)*theta[0]*H[1]
uncorrected = choose(w+1,2)*ff[0]*ordinary_H2-(w+1)*(v+1)*F[1]*H[1]+choose(v+1,2)*ordinary_F2*hh[0]
raw2 = choose(w+1,2)*ff[0]*hh[2]-(w+1)*(v+1)*ff[1]*hh[1]+choose(v+1,2)*ff[2]*hh[0]
assert s.expand(uncorrected+w*v*(w+v+2)*R*ff[0]*hh[0]/2-raw2) == 0
print('PASS: second-bracket correction and Serre coefficient')

u,z,t = s.symbols('u z t')
aa = s.symbols('a0:5')
q = sum(s.binomial(4,i)*aa[i]*u**(4-i)*z**i for i in range(5))

def quartic_invariants(form):
    poly = s.Poly(s.expand(form),u,z)
    a,b,c,d,e = [poly.coeff_monomial(u**(4-i)*z**i)/s.binomial(4,i) for i in range(5)]
    return (s.expand(a*e-4*b*d+3*c*c),s.expand(a*c*e+2*b*c*d-a*d*d-b*b*e-c*c*c))

A,B = quartic_invariants(q)
for substitution in ({u:u+t*z,z:z},{u:u,z:z+t*u},{u:z,z:u}):
    Anew,Bnew = quartic_invariants(q.subs(substitution,simultaneous=True))
    assert s.expand(Anew-A)==0
    assert s.expand(Bnew-B)==0
lam,mu = s.symbols('lam mu')
Anew,Bnew = quartic_invariants(q.subs({u:lam*u,z:mu*z},simultaneous=True))
assert s.expand(Anew-(lam*mu)**4*A)==0
assert s.expand(Bnew-(lam*mu)**6*B)==0
print('PASS: quartic invariants under the generators of GL(2)')

def transvectant(F,G,m,n,r):
    factor=s.factorial(m-r)*s.factorial(n-r)/(s.factorial(m)*s.factorial(n))
    return s.expand(factor*sum((-1)**i*s.binomial(r,i)*s.diff(F,u,r-i,z,i)*s.diff(G,u,i,z,r-i) for i in range(r+1)))

a,b,c,d,e,f=s.symbols('a b c d e f')
q1=a*u*u+2*b*u*z+c*z*z
q2=d*u*u+2*e*u*z+f*z*z
assert transvectant(q1,q2,2,2,2)==a*f-2*b*e+c*d
assert s.expand(transvectant(q,q,4,4,4)-2*A)==0
print('PASS: determinant and quartic transvectant normalizations')

E2,E4,E6=s.symbols('E2 E4 E6',nonzero=True)
value=(E2*E4-E6)/(12*E4)-(E2*E6-E4**2)/(12*E6)
assert s.factor(value-(E4**3-E6**2)/(12*E4*E6))==0
print('PASS: elliptic restriction used for the nonconstant Igusa example')


==> anc/siegel/tensor_scalarization_checks.py <==
"""Exact checks for the tensor and scalarization identities in Sections 17--19.

Run with Python 3 and SymPy. These computations supplement the manuscript
proofs; they do not assert novelty, descent beyond the stated domains, or
arithmetic properties of a family.
"""
import itertools
import json
import sympy as s

results = []


def zero(expr):
    if isinstance(expr, s.MatrixBase):
        return all(zero(v) for v in expr)
    return s.cancel(s.expand(expr)) == 0


def check(name, condition):
    assert condition, name
    results.append({"check": name, "passed": True})


# The two projections and the full order-two connection change.
X0, X1, X2 = s.symbols("X0 X1 X2")
X = s.Matrix([[X0, X1], [X1, X2]])
pa, pb, pc, qa, qb, qc = s.symbols("pa pb pc qa qb qc")
P = s.Matrix([[pa, pb], [pb, pc]])
Q = s.Matrix([[qa, qb], [qb, qc]])
qform = s.trace(Q * X)
alpha = s.trace(P * X)
CQalpha = 2 * s.trace(P * X * Q * X)
rQ = s.trace(Q * X * Q * X)


def detproj(F):
    if isinstance(F, s.MatrixBase):
        return F.applyfunc(detproj)
    return s.diff(F, X0, X2) / 2 - s.diff(F, X1, X1) / 8


u1, u2 = s.symbols("u1 u2")


def topproj(F):
    return F.subs({X0: u1**2, X1: u1*u2, X2: u2**2}, simultaneous=True)


check("top projection of the cotangent correction", zero(topproj(CQalpha-2*qform*alpha)))
check("determinant projection of the cotangent correction", zero(detproj(CQalpha+qform*alpha)))
check("determinant projection of the quadratic correction", zero(detproj(rQ+qform**2/2)))

k, ell, eps = s.symbols("k ell eps")
f, h, df, dh, hf, hh, q = s.symbols("f h df dh hf hh q")


def bracket(df, dh, hf, hh):
    return k*(k+eps)*f*hh/2-(k+eps)*(ell+eps)*df*dh+ell*(ell+eps)*hf*h/2


changed = bracket(df-k*q*f, dh-ell*q*h,
                  hf-2*(k+eps)*q*df+k*(k+eps)*q*q*f,
                  hh-2*(ell+eps)*q*dh+ell*(ell+eps)*q*q*h)
check("both second brackets: symbolic weights and shift", zero(changed-bracket(df, dh, hf, hh)))

# A direct calculation using noncommuting matrix coefficients and a fixed
# coefficient connection, rather than only the abstract transformation rule.
x, y, z = s.symbols("x y z")
coords, symbols = (x, y, z), (X0, X1, X2)
H = s.Matrix([[x, 1+y], [1+y, z]])
Qtest = s.Matrix([[1+z, x], [x, 2-y]])
F = s.Matrix([[x+y, x*z], [1+z, y*y]])
G = s.Matrix([[x*x, 1+y], [z, x+y*z]])
Bcoef = X0*s.Matrix([[0, 1], [x, 0]])+X1*s.Matrix([[y, 0], [1, -y]])


def d0(A):
    return sum((v*s.diff(A, c) for c, v in zip(coords, symbols)), s.zeros(*A.shape))


def deriv(A, weight, Hval):
    mat = X*Hval*X
    cot = 2*sum((mat[i, j]*s.diff(A, v) for (i, j), v in
                 zip(((0, 0), (0, 1), (1, 1)), symbols)), s.zeros(*A.shape))
    return (d0(A)-cot-weight*s.trace(Hval*X)*A+Bcoef*A-A*Bcoef).applyfunc(s.expand)


def riccati(Hval):
    return s.trace(d0(Hval)*X-Hval*X*Hval*X)


def corrected(A, weight, Hval):
    return (deriv(deriv(A, weight, Hval), weight, Hval)+weight*riccati(Hval)*A).applyfunc(s.expand)


alphaF = deriv(F, 2, H)
# C_Q on a matrix of one-forms, coefficient entry by coefficient entry.
def cqform(A, Qval):
    mat = X*Qval*X
    return 2*sum((mat[i, j]*s.diff(A, v) for (i, j), v in
                  zip(((0, 0), (0, 1), (1, 1)), symbols)), s.zeros(*A.shape))


qt = s.trace(Qtest*X)
rt = s.trace(Qtest*X*Qtest*X)
change_expected = corrected(F, 2, H)-4*qt*alphaF-cqform(alphaF, Qtest)+(4*qt**2+2*rt)*F
check("corrected full Hessian with noncommuting coefficients", zero(corrected(F, 2, H+Qtest)-change_expected))


def full_bracket(Hval, epsilon):
    return (s.Rational(2)*(2+epsilon)*F*corrected(G, 3, Hval)/2
            -(2+epsilon)*(3+epsilon)*deriv(F, 2, Hval)*deriv(G, 3, Hval)
            +s.Rational(3)*(3+epsilon)*corrected(F, 2, Hval)*G/2)


check("ordered matrix determinant bracket is independent of G",
      zero(detproj(full_bracket(H+Qtest, -s.Rational(1, 2))-full_bracket(H, -s.Rational(1, 2)))))
check("ordered matrix highest-component bracket is independent of G",
      zero(topproj(full_bracket(H+Qtest, s.Integer(1))-full_bracket(H, s.Integer(1)))))

# A separate covariance check under the non-affine symplectic inversion.
def lap(F):
    return s.diff(F, x, z)-s.diff(F, y, y)/4


def pair_grad(F, G):
    return (s.diff(F, x)*s.diff(G, z)+s.diff(F, z)*s.diff(G, x))/2-s.diff(F, y)*s.diff(G, y)/4


def detbr(F, G, k0, l0):
    return (k0*(k0-s.Rational(1, 2))*F*lap(G)/2
            -(k0-s.Rational(1, 2))*(l0-s.Rational(1, 2))*pair_grad(F, G)
            +l0*(l0-s.Rational(1, 2))*lap(F)*G/2)


disc = x*z-y*y
inv = {x: -z/disc, y: y/disc, z: -x/disc}
f0, h0 = x+2*y+z*z, x*x+x*z+y
f1 = disc**-2*f0.subs(inv, simultaneous=True)
h1 = disc**-3*h0.subs(inv, simultaneous=True)
lhs = detbr(f1, h1, 2, 3)
rhs = disc**-7*detbr(f0, h0, 2, 3).subs(inv, simultaneous=True)
check("scalar determinant bracket under symplectic inversion", zero(lhs-rhs))

# Independently differentiate the exterior-square representation in a
# normal symplectic frame, then take the five-dimensional determinant.
t = s.symbols("t")
p, u, r = [s.Function(name)(t) for name in ("p", "u", "r")]
I = s.Matrix([[p, u], [u, r]])
A = s.zeros(4)
A[:2, 2:] = s.eye(2)
A[2:, :2] = -I
pairs = list(itertools.combinations(range(4), 2))
wedge = s.zeros(6)


def add_wedge(row, i, j, coeff):
    if i != j:
        sign = 1 if i < j else -1
        wedge[row, pairs.index(tuple(sorted((i, j))))] += sign*coeff


for row, (i, j) in enumerate(pairs):
    for v in range(4):
        add_wedge(row, v, j, A[i, v])
        add_wedge(row, i, v, A[j, v])
vec = s.Matrix([1, 0, 0, 0, 0, 0])
cols = []
for order in range(5):
    check(f"primitive derivative {order} lies in the kernel of contraction", zero(vec[1]+vec[4]))
    cols.append(s.Matrix([vec[i] for i in (0, 1, 2, 3, 5)]))
    vec = s.diff(vec, t)+wedge.T*vec
W = s.factor(s.Matrix.hstack(*cols).det())
C = I*s.diff(I, t)-s.diff(I, t)*I
kap = (p-r)*s.diff(u, t)-u*(s.diff(p, t)-s.diff(r, t))
check("oriented primitive Wronskian", zero(W+8*kap))
check("squared commutator--Wronskian identity", zero(W**2+32*s.trace(C*C)))
S = I-s.trace(I)*s.eye(2)/2
T = s.diff(S, t)
J = s.Matrix([[1, 0, 1], [S[0, 0], 2*S[0, 1], S[1, 1]],
              [T[0, 0], 2*T[0, 1], T[1, 1]]]).det()
check("unsquared binary joint-invariant identity", zero(W+4*J))

# Null-line determinants use a different, hyperbolic metric normal frame.
a, b, c = [s.Function(name)(t) for name in ("a", "b", "c")]
Nmat = s.Matrix([[0, 0, 1, 0], [0, 0, 0, 1], [-a, -b, 0, 0], [-c, -a, 0, 0]])
row = s.Matrix([[1, 0, 0, 0]])
rows = []
for _ in range(4):
    rows.append(row)
    row = s.diff(row, t)+row*Nmat
check("null-line cyclic determinant", zero(s.Matrix.vstack(*rows).det()+b*b))

# Rank-one Yang--Zudilin graph: no transverse inverse is used.
uv, v, v1, v2, ta, tb, tc = s.symbols("u v v1 v2 ta tb tc")
sv = s.Matrix([[uv, 1, uv*ta+tb, uv*tb+tc]])
ev = s.Matrix([[1, 0, ta, tb]])
ev1 = s.Matrix([[0, 0, 1, -uv]])
ev2 = s.Matrix([[0, 0, 0, -v]])
R = s.Matrix.vstack(sv, v*ev, v1*ev+v*ev1, v2*ev+2*v1*ev1+v*ev2)
Qstd = s.zeros(4)
Qstd[:2, 2:] = s.eye(2)
Qstd[2:, :2] = -s.eye(2)
check("Yang--Zudilin kernel Wronskian", zero(R.det()-v**4))
check("Yang--Zudilin kernel pairing", zero((sv*Qstd*R[3, :].T)[0]+v*v))

# All coefficients below are copied with their binomial normalization
# from Theorem 4 of Yang--Zudilin, arXiv:0803.3322.
p1, p2, p3 = [s.Function(name)(t) for name in ("p1", "p2", "p3")]
d = lambda f: s.diff(f, t)  # t here denotes log(z), so this is theta.
aa = [s.Integer(1), 2*p1, d(p1)+s.Rational(7, 2)*p1*p1+p2/2,
      (5*d(d(p1))+s.Rational(15, 2)*d(p2)+45*p1*d(p1)+50*p1**3+30*p1*p2)/10,
      (46*p1**2*d(p1)+14*p2*d(p1)+24*p1**4+2*p3+4*p2**2
       +11*p1*d(d(p1))+s.Rational(9, 2)*d(d(p2))+d(d(d(p1)))
       +7*d(p1)**2+52*p1**2*p2+30*p1*d(p2))/5]
Bell = [s.Integer(1)]
for _ in range(4):
    Bell.append(s.expand(d(Bell[-1])-Bell[-1]*aa[1]))
II = [s.expand(sum(s.binomial(j, i)*aa[i]*Bell[j-i] for i in range(j+1))) for j in range(5)]
check("Yang--Zudilin I2 dictionary", zero(II[2]-(p2-2*d(p1)-p1*p1)/2))
check("Yang--Zudilin W3 vanishes", zero(II[3]-s.Rational(3, 2)*d(II[2])))
check("Yang--Zudilin W4 equals 2p3/5",
      zero(II[4]-2*d(II[3])+s.Rational(6, 5)*d(d(II[2]))-s.Rational(16, 5)*II[2]**2-s.Rational(2, 5)*p3))

print(json.dumps({"status": "passed", "checks": results}, indent=2))


==> anc/siegel/tensor_scalarization_results.json <==
{
  "status": "passed",
  "checks": [
    {
      "check": "top projection of the cotangent correction",
      "passed": true
    },
    {
      "check": "determinant projection of the cotangent correction",
      "passed": true
    },
    {
      "check": "determinant projection of the quadratic correction",
      "passed": true
    },
    {
      "check": "both second brackets: symbolic weights and shift",
      "passed": true
    },
    {
      "check": "corrected full Hessian with noncommuting coefficients",
      "passed": true
    },
    {
      "check": "ordered matrix determinant bracket is independent of G",
      "passed": true
    },
    {
      "check": "ordered matrix highest-component bracket is independent of G",
      "passed": true
    },
    {
      "check": "scalar determinant bracket under symplectic inversion",
      "passed": true
    },
    {
      "check": "primitive derivative 0 lies in the kernel of contraction",
      "passed": true
    },
    {
      "check": "primitive derivative 1 lies in the kernel of contraction",
      "passed": true
    },
    {
      "check": "primitive derivative 2 lies in the kernel of contraction",
      "passed": true
    },
    {
      "check": "primitive derivative 3 lies in the kernel of contraction",
      "passed": true
    },
    {
      "check": "primitive derivative 4 lies in the kernel of contraction",
      "passed": true
    },
    {
      "check": "oriented primitive Wronskian",
      "passed": true
    },
    {
      "check": "squared commutator--Wronskian identity",
      "passed": true
    },
    {
      "check": "unsquared binary joint-invariant identity",
      "passed": true
    },
    {
      "check": "null-line cyclic determinant",
      "passed": true
    },
    {
      "check": "Yang--Zudilin kernel Wronskian",
      "passed": true
    },
    {
      "check": "Yang--Zudilin kernel pairing",
      "passed": true
    },
    {
      "check": "Yang--Zudilin I2 dictionary",
      "passed": true
    },
    {
      "check": "Yang--Zudilin W3 vanishes",
      "passed": true
    },
    {
      "check": "Yang--Zudilin W4 equals 2p3/5",
      "passed": true
    }
  ]
}


==> anc/siegel/verify_primitive_identities.py <==
"""Reproduce the three rational identities used by the primitive proof in Section 21."""
from pathlib import Path
import json
import sympy as s

root = Path(__file__).resolve().parent
values = json.loads((root / 'applications/explicit_formulas.json').read_text())
t = s.symbols('t')
mat = lambda key: s.Matrix([[s.sympify(e) for e in row] for row in values[key]])
a1, S = mat('a1'), mat('S')
d = 3125*t**4 + 1208*t**2 + 144
P = (22968750000*t**8 - 214863009375*t**6 - 205941087232*t**4
     - 56411909744*t**2 - 4911163776)
T = (S.diff(t) + a1*S - S*a1).applyfunc(s.cancel)
K = -4/d*s.Matrix([[125*t**2+84, -88*t], [-88*t, 175*t**2+12]])
J = s.factor(s.Matrix([[M[0,0], 2*M[0,1], M[1,1]]
                       for M in [K, S*K, T*K]]).det(method='domain-ge'))
checks = {
    'joint_coefficient_determinant': s.cancel(J+15360*P/(7*d**5)) == 0,
    'polarization_determinant': s.cancel(K.det()-112/d) == 0,
    'signed_primitive_Wronskian': s.cancel(-4*K.det()*J-983040*P/d**6) == 0,
}
assert all(checks.values()), checks
result = {'status': 'passed', 'method': 'Exact rational identities in SymPy.',
          'checks': checks}
(root/'primitive_identities.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2))


==> anc/validation.json <==
{
  "title": "Higher Schwarzians",
  "pages": 133,
  "parts": 3,
  "introductions": 1,
  "bibliographies": 1,
  "bibliography_entries": 65,
  "self_contained_tex": true,
  "latex_passes": 3,
  "latex_warnings": [],
  "unresolved_references": [],
  "duplicate_labels": [],
  "tex_sha256": "a587647183bc6e0c89f8d8c37ad68e729a0480567f699b704a6251617c516ff8",
  "existing_numbered_equations_preserved": 372,
  "equation_comparison": "Exact equality after reversing documented notation changes and ignoring formatting.",
  "existing_display_math_blocks_preserved": 729,
  "display_comparison": "One long display reflowed; all existing mathematical expressions retained.",
  "worked_examples_added": 5,
  "new_worked_example_checks_passed": 20,
  "supplied_python_files_included": 38,
  "supplied_python_files_unchanged": true,
  "verification_entry_points_passed": 25,
  "expanded_calculation_suites_passed": 36,
  "verification_python": "3.12.14",
  "verification_sympy": "1.14.0",
  "references_before_appendices": true,
  "contents_depth": 2,
  "contents_pages": 3,
  "validation_scope": "Editorial structure, notation-preserving equation comparison, reference resolution, PDF layout, and exact finite calculations. General theorems retain their manuscript proofs; these checks do not constitute independent refereeing of every theorem.",
  "current_display_math_blocks_preserved": 741,
  "current_display_comparison": "The complete multiset of displayed mathematical expressions is unchanged by the dependency and prose edits; labels and whitespace are ignored.",
  "example_dependencies_resolved": true,
  "andre_applicability_qualification": "One conditional statement at Remark 22.4; the applicability question remains unresolved.",
  "computational_programs_unchanged_in_this_revision": 40,
  "computational_validation_status": "The 36-suite successful run and 20 worked-example checks are retained unchanged. No calculation program or displayed mathematical expression changed in this revision."
}

